Algebras with representable representations

Just like group actions are represented by group automorphisms, Lie algebra actions are represented by derivations: up to isomorphism, a split extension of a Lie algebra $B$ by a Lie algebra $X$ corresponds to a Lie algebra morphism $B\to \mathit{Der}(X)$ from $B$ to the Lie algebra $\mathit{Der}(X)$ of derivations on $X$. In this article, we study the question whether the concept of a derivation can be extended to other types of non-associative algebras over a field $\mathbb{K}$, in such a way that these generalised derivations characterise the $\mathbb{K}$-algebra actions. We prove that the answer is no, as soon as the field $\mathbb{K}$ is infinite. In fact, we prove a stronger result: already the representability of all abelian actions -- which are usually called representations or Beck modules -- suffices for this to be true. Thus we characterise the variety of Lie algebras over an infinite field of characteristic different from $2$ as the only variety of non-associative algebras which is a non-abelian category with representable representations. This emphasises the unique role played by the Lie algebra of linear endomorphisms $\mathfrak{gl}(V)$ as a representing object for the representations on a vector space $V$.

==> anc/code-0-bis.txt <==
ring r=0,(x(1..8),y(1..6),y(8),y(7)),dp;
poly f(1) = -1 + (y(1)*y(6)) + (y(2)*y(2)) + (y(3)*x(6)) + (y(4)*x(2));
poly f(2) = (y(1)*y(1)) + (y(2)*y(5)) + (y(3)*x(1)) + (y(4)*x(5)) + y(6);
poly f(3) = (y(1)*y(2)) + (y(2)*y(6)) + (y(3)*x(2)) + (y(4)*x(6)) + y(5);
poly f(4) = (y(1)*y(3)) + (y(2)*y(7)) + (y(3)*x(3)) + (y(4)*x(7)) + y(8);
poly f(5) = (y(1)*y(4)) + (y(2)*y(8)) + (y(3)*x(4)) + (y(4)*x(8)) + y(7);
poly f(6) = (y(1)*y(5)) + (y(2)*y(1)) + (y(3)*x(5)) + (y(4)*x(1));
poly f(7) = (y(1)*y(7)) + (y(2)*y(3)) + (y(3)*x(7)) + (y(4)*x(3));
poly f(8) = (y(1)*y(8)) + (y(2)*y(4)) + (y(3)*x(8)) + (y(4)*x(4));
poly f(9) = -1 + (y(5)*y(5)) + (y(6)*y(1)) + (y(7)*x(5)) + (y(8)*x(1));
poly f(10) = y(1) + (y(5)*y(2)) + (y(6)*y(6)) + (y(7)*x(2)) + (y(8)*x(6));
poly f(11) = y(2) + (y(5)*y(1)) + (y(6)*y(5)) + (y(7)*x(1)) + (y(8)*x(5));
poly f(12) = y(3) + (y(5)*y(4)) + (y(6)*y(8)) + (y(7)*x(4)) + (y(8)*x(8));
poly f(13) = y(4) + (y(5)*y(3)) + (y(6)*y(7)) + (y(7)*x(3)) + (y(8)*x(7));
poly f(14) = (y(5)*y(6)) + (y(6)*y(2)) + (y(7)*x(6)) + (y(8)*x(2));
poly f(15) = (y(5)*y(7)) + (y(6)*y(3)) + (y(7)*x(7)) + (y(8)*x(3));
poly f(16) = (y(5)*y(8)) + (y(6)*y(4)) + (y(7)*x(8)) + (y(8)*x(4));
poly f(17) = -1 + (x(5)*y(7)) + (x(6)*y(3)) + (x(7)*x(7)) + (x(8)*x(3));
poly f(18) = x(1) + (x(5)*y(2)) + (x(6)*y(6)) + (x(7)*x(2)) + (x(8)*x(6));
poly f(19) = x(2) + (x(5)*y(1)) + (x(6)*y(5)) + (x(7)*x(1)) + (x(8)*x(5));
poly f(20) = x(3) + (x(5)*y(4)) + (x(6)*y(8)) + (x(7)*x(4)) + (x(8)*x(8));
poly f(21) = x(4) + (x(5)*y(3)) + (x(6)*y(7)) + (x(7)*x(3)) + (x(8)*x(7));
poly f(22) = (x(5)*y(5)) + (x(6)*y(1)) + (x(7)*x(5)) + (x(8)*x(1));
poly f(23) = (x(5)*y(6)) + (x(6)*y(2)) + (x(7)*x(6)) + (x(8)*x(2));
poly f(24) = (x(5)*y(8)) + (x(6)*y(4)) + (x(7)*x(8)) + (x(8)*x(4));
poly f(25) = -1 + (x(1)*y(8)) + (x(2)*y(4)) + (x(3)*x(8)) + (x(4)*x(4));
poly f(26) = (x(1)*y(1)) + (x(2)*y(5)) + (x(3)*x(1)) + (x(4)*x(5)) + x(6);
poly f(27) = (x(1)*y(2)) + (x(2)*y(6)) + (x(3)*x(2)) + (x(4)*x(6)) + x(5);
poly f(28) = (x(1)*y(3)) + (x(2)*y(7)) + (x(3)*x(3)) + (x(4)*x(7)) + x(8);
poly f(29) = (x(1)*y(4)) + (x(2)*y(8)) + (x(3)*x(4)) + (x(4)*x(8)) + x(7);
poly f(30) = (x(1)*y(5)) + (x(2)*y(1)) + (x(3)*x(5)) + (x(4)*x(1));
poly f(31) = (x(1)*y(6)) + (x(2)*y(2)) + (x(3)*x(6)) + (x(4)*x(2));
poly f(32) = (x(1)*y(7)) + (x(2)*y(3)) + (x(3)*x(7)) + (x(4)*x(3));
poly f(33) = -((x(1)*y(1)) + (y(1)*y(2))) + (y(5)*(y(5)*x(5))) + (y(5)*(y(7)*y(5))) + (y(6)*(y(5)*x(1))) + (y(6)*(y(7)*y(1))) + (y(7)*(y(1)*x(5))) + (y(7)*(y(3)*y(5))) + (y(8)*(y(1)*x(1))) + (y(8)*(y(3)*y(1)));
poly f(34) = -((x(2)*y(1)) + (y(2)*y(2))) + (y(5)*(y(6)*x(5))) + (y(5)*(y(8)*y(5))) + (y(6)*(y(6)*x(1))) + (y(6)*(y(8)*y(1))) + (y(7)*(y(2)*x(5))) + (y(7)*(y(4)*y(5))) + (y(8)*(y(2)*x(1))) + (y(8)*(y(4)*y(1)));
poly f(35) = -((x(3)*y(1)) + (y(3)*y(2))) + (y(5)*(y(5)*x(6))) + (y(5)*(y(7)*y(6))) + (y(6)*(y(5)*x(2))) + (y(6)*(y(7)*y(2))) + (y(7)*(y(1)*x(6))) + (y(7)*(y(3)*y(6))) + (y(8)*(y(1)*x(2))) + (y(8)*(y(3)*y(2)));
poly f(36) = -((x(4)*y(1)) + (y(4)*y(2))) + (y(5)*(y(6)*x(6))) + (y(5)*(y(8)*y(6))) + (y(6)*(y(6)*x(2))) + (y(6)*(y(8)*y(2))) + (y(7)*(y(2)*x(6))) + (y(7)*(y(4)*y(6))) + (y(8)*(y(2)*x(2))) + (y(8)*(y(4)*y(2)));
poly f(37) = -((x(5)*y(1)) + (y(5)*y(2))) + (y(1)*(y(5)*x(5))) + (y(1)*(y(7)*y(5))) + (y(2)*(y(5)*x(1))) + (y(2)*(y(7)*y(1))) + (y(3)*(y(1)*x(5))) + (y(3)*(y(3)*y(5))) + (y(4)*(y(1)*x(1))) + (y(4)*(y(3)*y(1)));
poly f(38) = -((x(6)*y(1)) + (y(6)*y(2))) + (y(1)*(y(6)*x(5))) + (y(1)*(y(8)*y(5))) + (y(2)*(y(6)*x(1))) + (y(2)*(y(8)*y(1))) + (y(3)*(y(2)*x(5))) + (y(3)*(y(4)*y(5))) + (y(4)*(y(2)*x(1))) + (y(4)*(y(4)*y(1)));
poly f(39) = -((x(7)*y(1)) + (y(7)*y(2))) + (y(1)*(y(5)*x(6))) + (y(1)*(y(7)*y(6))) + (y(2)*(y(5)*x(2))) + (y(2)*(y(7)*y(2))) + (y(3)*(y(1)*x(6))) + (y(3)*(y(3)*y(6))) + (y(4)*(y(1)*x(2))) + (y(4)*(y(3)*y(2)));
poly f(40) = -((x(8)*y(1)) + (y(8)*y(2))) + (y(1)*(y(6)*x(6))) + (y(1)*(y(8)*y(6))) + (y(2)*(y(6)*x(2))) + (y(2)*(y(8)*y(2))) + (y(3)*(y(2)*x(6))) + (y(3)*(y(4)*y(6))) + (y(4)*(y(2)*x(2))) + (y(4)*(y(4)*y(2)));
poly f(41) = -((x(1)*y(3)) + (y(1)*y(4))) + (y(5)*(y(5)*x(7))) + (y(5)*(y(7)*y(7))) + (y(6)*(y(5)*x(3))) + (y(6)*(y(7)*y(3))) + (y(7)*(y(1)*x(7))) + (y(7)*(y(3)*y(7))) + (y(8)*(y(1)*x(3))) + (y(8)*(y(3)*y(3)));
poly f(42) = -((x(2)*y(3)) + (y(2)*y(4))) + (y(5)*(y(6)*x(7))) + (y(5)*(y(8)*y(7))) + (y(6)*(y(6)*x(3))) + (y(6)*(y(8)*y(3))) + (y(7)*(y(2)*x(7))) + (y(7)*(y(4)*y(7))) + (y(8)*(y(2)*x(3))) + (y(8)*(y(4)*y(3)));
poly f(43) = -((x(3)*y(3)) + (y(3)*y(4))) + (y(5)*(y(5)*x(8))) + (y(5)*(y(7)*y(8))) + (y(6)*(y(5)*x(4))) + (y(6)*(y(7)*y(4))) + (y(7)*(y(1)*x(8))) + (y(7)*(y(3)*y(8))) + (y(8)*(y(1)*x(4))) + (y(8)*(y(3)*y(4)));
poly f(44) = -((x(4)*y(3)) + (y(4)*y(4))) + (y(5)*(y(6)*x(8))) + (y(5)*(y(8)*y(8))) + (y(6)*(y(6)*x(4))) + (y(6)*(y(8)*y(4))) + (y(7)*(y(2)*x(8))) + (y(7)*(y(4)*y(8))) + (y(8)*(y(2)*x(4))) + (y(8)*(y(4)*y(4)));
poly f(45) = -((x(5)*y(3)) + (y(5)*y(4))) + (y(1)*(y(5)*x(7))) + (y(1)*(y(7)*y(7))) + (y(2)*(y(5)*x(3))) + (y(2)*(y(7)*y(3))) + (y(3)*(y(1)*x(7))) + (y(3)*(y(3)*y(7))) + (y(4)*(y(1)*x(3))) + (y(4)*(y(3)*y(3)));
poly f(46) = -((x(6)*y(3)) + (y(6)*y(4))) + (y(1)*(y(6)*x(7))) + (y(1)*(y(8)*y(7))) + (y(2)*(y(6)*x(3))) + (y(2)*(y(8)*y(3))) + (y(3)*(y(2)*x(7))) + (y(3)*(y(4)*y(7))) + (y(4)*(y(2)*x(3))) + (y(4)*(y(4)*y(3)));
poly f(47) = -((x(7)*y(3)) + (y(7)*y(4))) + (y(1)*(y(5)*x(8))) + (y(1)*(y(7)*y(8))) + (y(2)*(y(5)*x(4))) + (y(2)*(y(7)*y(4))) + (y(3)*(y(1)*x(8))) + (y(3)*(y(3)*y(8))) + (y(4)*(y(1)*x(4))) + (y(4)*(y(3)*y(4)));
poly f(48) = -((x(8)*y(3)) + (y(8)*y(4))) + (y(1)*(y(6)*x(8))) + (y(1)*(y(8)*y(8))) + (y(2)*(y(6)*x(4))) + (y(2)*(y(8)*y(4))) + (y(3)*(y(2)*x(8))) + (y(3)*(y(4)*y(8))) + (y(4)*(y(2)*x(4))) + (y(4)*(y(4)*y(4)));
poly f(49) = -((y(5)*x(1)) + (y(7)*y(1))) + ((y(1)*x(1))*y(1)) + ((y(1)*y(1))*y(2)) + ((y(2)*x(5))*y(1)) + ((y(2)*y(5))*y(2)) + ((y(3)*x(1))*y(5)) + ((y(3)*y(1))*y(6)) + ((y(4)*x(5))*y(5)) + ((y(4)*y(5))*y(6));
poly f(50) = -((y(5)*x(2)) + (y(7)*y(2))) + ((y(1)*x(3))*y(1)) + ((y(1)*y(3))*y(2)) + ((y(2)*x(7))*y(1)) + ((y(2)*y(7))*y(2)) + ((y(3)*x(3))*y(5)) + ((y(3)*y(3))*y(6)) + ((y(4)*x(7))*y(5)) + ((y(4)*y(7))*y(6));
poly f(51) = -((y(5)*x(3)) + (y(7)*y(3))) + ((y(1)*x(1))*y(3)) + ((y(1)*y(1))*y(4)) + ((y(2)*x(5))*y(3)) + ((y(2)*y(5))*y(4)) + ((y(3)*x(1))*y(7)) + ((y(3)*y(1))*y(8)) + ((y(4)*x(5))*y(7)) + ((y(4)*y(5))*y(8));
poly f(52) = -((y(5)*x(4)) + (y(7)*y(4))) + ((y(1)*x(3))*y(3)) + ((y(1)*y(3))*y(4)) + ((y(2)*x(7))*y(3)) + ((y(2)*y(7))*y(4)) + ((y(3)*x(3))*y(7)) + ((y(3)*y(3))*y(8)) + ((y(4)*x(7))*y(7)) + ((y(4)*y(7))*y(8));
poly f(53) = -((y(5)*x(5)) + (y(7)*y(5))) + ((y(5)*x(1))*y(1)) + ((y(5)*y(1))*y(2)) + ((y(6)*x(5))*y(1)) + ((y(6)*y(5))*y(2)) + ((y(7)*x(1))*y(5)) + ((y(7)*y(1))*y(6)) + ((y(8)*x(5))*y(5)) + ((y(8)*y(5))*y(6));
poly f(54) = -((y(5)*x(6)) + (y(7)*y(6))) + ((y(5)*x(3))*y(1)) + ((y(5)*y(3))*y(2)) + ((y(6)*x(7))*y(1)) + ((y(6)*y(7))*y(2)) + ((y(7)*x(3))*y(5)) + ((y(7)*y(3))*y(6)) + ((y(8)*x(7))*y(5)) + ((y(8)*y(7))*y(6));
poly f(55) = -((y(5)*x(7)) + (y(7)*y(7))) + ((y(5)*x(1))*y(3)) + ((y(5)*y(1))*y(4)) + ((y(6)*x(5))*y(3)) + ((y(6)*y(5))*y(4)) + ((y(7)*x(1))*y(7)) + ((y(7)*y(1))*y(8)) + ((y(8)*x(5))*y(7)) + ((y(8)*y(5))*y(8));
poly f(56) = -((y(5)*x(8)) + (y(7)*y(8))) + ((y(5)*x(3))*y(3)) + ((y(5)*y(3))*y(4)) + ((y(6)*x(7))*y(3)) + ((y(6)*y(7))*y(4)) + ((y(7)*x(3))*y(7)) + ((y(7)*y(3))*y(8)) + ((y(8)*x(7))*y(7)) + ((y(8)*y(7))*y(8));
poly f(57) = -((y(6)*x(1)) + (y(8)*y(1))) + ((y(1)*x(2))*y(1)) + ((y(1)*y(2))*y(2)) + ((y(2)*x(6))*y(1)) + ((y(2)*y(6))*y(2)) + ((y(3)*x(2))*y(5)) + ((y(3)*y(2))*y(6)) + ((y(4)*x(6))*y(5)) + ((y(4)*y(6))*y(6));
poly f(58) = -((y(6)*x(2)) + (y(8)*y(2))) + ((y(1)*x(4))*y(1)) + ((y(1)*y(4))*y(2)) + ((y(2)*x(8))*y(1)) + ((y(2)*y(8))*y(2)) + ((y(3)*x(4))*y(5)) + ((y(3)*y(4))*y(6)) + ((y(4)*x(8))*y(5)) + ((y(4)*y(8))*y(6));
poly f(59) = -((y(6)*x(3)) + (y(8)*y(3))) + ((y(1)*x(2))*y(3)) + ((y(1)*y(2))*y(4)) + ((y(2)*x(6))*y(3)) + ((y(2)*y(6))*y(4)) + ((y(3)*x(2))*y(7)) + ((y(3)*y(2))*y(8)) + ((y(4)*x(6))*y(7)) + ((y(4)*y(6))*y(8));
poly f(60) = -((y(6)*x(4)) + (y(8)*y(4))) + ((y(1)*x(4))*y(3)) + ((y(1)*y(4))*y(4)) + ((y(2)*x(8))*y(3)) + ((y(2)*y(8))*y(4)) + ((y(3)*x(4))*y(7)) + ((y(3)*y(4))*y(8)) + ((y(4)*x(8))*y(7)) + ((y(4)*y(8))*y(8));
poly f(61) = -((y(6)*x(5)) + (y(8)*y(5))) + ((y(5)*x(2))*y(1)) + ((y(5)*y(2))*y(2)) + ((y(6)*x(6))*y(1)) + ((y(6)*y(6))*y(2)) + ((y(7)*x(2))*y(5)) + ((y(7)*y(2))*y(6)) + ((y(8)*x(6))*y(5)) + ((y(8)*y(6))*y(6));
poly f(62) = -((y(6)*x(6)) + (y(8)*y(6))) + ((y(5)*x(4))*y(1)) + ((y(5)*y(4))*y(2)) + ((y(6)*x(8))*y(1)) + ((y(6)*y(8))*y(2)) + ((y(7)*x(4))*y(5)) + ((y(7)*y(4))*y(6)) + ((y(8)*x(8))*y(5)) + ((y(8)*y(8))*y(6));
poly f(63) = -((y(6)*x(7)) + (y(8)*y(7))) + ((y(5)*x(2))*y(3)) + ((y(5)*y(2))*y(4)) + ((y(6)*x(6))*y(3)) + ((y(6)*y(6))*y(4)) + ((y(7)*x(2))*y(7)) + ((y(7)*y(2))*y(8)) + ((y(8)*x(6))*y(7)) + ((y(8)*y(6))*y(8));
poly f(64) = -((y(6)*x(8)) + (y(8)*y(8))) + ((y(5)*x(4))*y(3)) + ((y(5)*y(4))*y(4)) + ((y(6)*x(8))*y(3)) + ((y(6)*y(8))*y(4)) + ((y(7)*x(4))*y(7)) + ((y(7)*y(4))*y(8)) + ((y(8)*x(8))*y(7)) + ((y(8)*y(8))*y(8));
poly f(65) = ((y(1)*x(5))*y(1)) + ((y(1)*y(5))*y(2)) + ((y(2)*x(1))*y(1)) + ((y(2)*y(1))*y(2)) + ((y(3)*x(5))*y(5)) + ((y(3)*y(5))*y(6)) + ((y(4)*x(1))*y(5)) + ((y(4)*y(1))*y(6)) + (y(5)*(y(5)*x(1))) + (y(5)*(y(7)*y(1))) + (y(6)*(y(5)*x(5))) + (y(6)*(y(7)*y(5))) + (y(7)*(y(1)*x(1))) + (y(7)*(y(3)*y(1))) + (y(8)*(y(1)*x(5))) + (y(8)*(y(3)*y(5)));
poly f(66) = ((y(1)*x(6))*y(1)) + ((y(1)*y(6))*y(2)) + ((y(2)*x(2))*y(1)) + ((y(2)*y(2))*y(2)) + ((y(3)*x(6))*y(5)) + ((y(3)*y(6))*y(6)) + ((y(4)*x(2))*y(5)) + ((y(4)*y(2))*y(6)) + (y(5)*(y(6)*x(1))) + (y(5)*(y(8)*y(1))) + (y(6)*(y(6)*x(5))) + (y(6)*(y(8)*y(5))) + (y(7)*(y(2)*x(1))) + (y(7)*(y(4)*y(1))) + (y(8)*(y(2)*x(5))) + (y(8)*(y(4)*y(5)));
poly f(67) = ((y(1)*x(7))*y(1)) + ((y(1)*y(7))*y(2)) + ((y(2)*x(3))*y(1)) + ((y(2)*y(3))*y(2)) + ((y(3)*x(7))*y(5)) + ((y(3)*y(7))*y(6)) + ((y(4)*x(3))*y(5)) + ((y(4)*y(3))*y(6)) + (y(5)*(y(5)*x(2))) + (y(5)*(y(7)*y(2))) + (y(6)*(y(5)*x(6))) + (y(6)*(y(7)*y(6))) + (y(7)*(y(1)*x(2))) + (y(7)*(y(3)*y(2))) + (y(8)*(y(1)*x(6))) + (y(8)*(y(3)*y(6)));
poly f(68) = ((y(1)*x(8))*y(1)) + ((y(1)*y(8))*y(2)) + ((y(2)*x(4))*y(1)) + ((y(2)*y(4))*y(2)) + ((y(3)*x(8))*y(5)) + ((y(3)*y(8))*y(6)) + ((y(4)*x(4))*y(5)) + ((y(4)*y(4))*y(6)) + (y(5)*(y(6)*x(2))) + (y(5)*(y(8)*y(2))) + (y(6)*(y(6)*x(6))) + (y(6)*(y(8)*y(6))) + (y(7)*(y(2)*x(2))) + (y(7)*(y(4)*y(2))) + (y(8)*(y(2)*x(6))) + (y(8)*(y(4)*y(6)));
poly f(69) = ((y(1)*x(5))*y(3)) + ((y(1)*y(5))*y(4)) + ((y(2)*x(1))*y(3)) + ((y(2)*y(1))*y(4)) + ((y(3)*x(5))*y(7)) + ((y(3)*y(5))*y(8)) + ((y(4)*x(1))*y(7)) + ((y(4)*y(1))*y(8)) + (y(5)*(y(5)*x(3))) + (y(5)*(y(7)*y(3))) + (y(6)*(y(5)*x(7))) + (y(6)*(y(7)*y(7))) + (y(7)*(y(1)*x(3))) + (y(7)*(y(3)*y(3))) + (y(8)*(y(1)*x(7))) + (y(8)*(y(3)*y(7)));
poly f(70) = ((y(1)*x(6))*y(3)) + ((y(1)*y(6))*y(4)) + ((y(2)*x(2))*y(3)) + ((y(2)*y(2))*y(4)) + ((y(3)*x(6))*y(7)) + ((y(3)*y(6))*y(8)) + ((y(4)*x(2))*y(7)) + ((y(4)*y(2))*y(8)) + (y(5)*(y(6)*x(3))) + (y(5)*(y(8)*y(3))) + (y(6)*(y(6)*x(7))) + (y(6)*(y(8)*y(7))) + (y(7)*(y(2)*x(3))) + (y(7)*(y(4)*y(3))) + (y(8)*(y(2)*x(7))) + (y(8)*(y(4)*y(7)));
poly f(71) = ((y(1)*x(7))*y(3)) + ((y(1)*y(7))*y(4)) + ((y(2)*x(3))*y(3)) + ((y(2)*y(3))*y(4)) + ((y(3)*x(7))*y(7)) + ((y(3)*y(7))*y(8)) + ((y(4)*x(3))*y(7)) + ((y(4)*y(3))*y(8)) + (y(5)*(y(5)*x(4))) + (y(5)*(y(7)*y(4))) + (y(6)*(y(5)*x(8))) + (y(6)*(y(7)*y(8))) + (y(7)*(y(1)*x(4))) + (y(7)*(y(3)*y(4))) + (y(8)*(y(1)*x(8))) + (y(8)*(y(3)*y(8)));
poly f(72) = ((y(1)*x(8))*y(3)) + ((y(1)*y(8))*y(4)) + ((y(2)*x(4))*y(3)) + ((y(2)*y(4))*y(4)) + ((y(3)*x(8))*y(7)) + ((y(3)*y(8))*y(8)) + ((y(4)*x(4))*y(7)) + ((y(4)*y(4))*y(8)) + (y(5)*(y(6)*x(4))) + (y(5)*(y(8)*y(4))) + (y(6)*(y(6)*x(8))) + (y(6)*(y(8)*y(8))) + (y(7)*(y(2)*x(4))) + (y(7)*(y(4)*y(4))) + (y(8)*(y(2)*x(8))) + (y(8)*(y(4)*y(8)));
poly f(73) = (y(1)*(y(5)*x(1))) + (y(1)*(y(7)*y(1))) + (y(2)*(y(5)*x(5))) + (y(2)*(y(7)*y(5))) + (y(3)*(y(1)*x(1))) + (y(3)*(y(3)*y(1))) + (y(4)*(y(1)*x(5))) + (y(4)*(y(3)*y(5))) + ((y(5)*x(5))*y(1)) + ((y(5)*y(5))*y(2)) + ((y(6)*x(1))*y(1)) + ((y(6)*y(1))*y(2)) + ((y(7)*x(5))*y(5)) + ((y(7)*y(5))*y(6)) + ((y(8)*x(1))*y(5)) + ((y(8)*y(1))*y(6));
poly f(74) = (y(1)*(y(5)*x(2))) + (y(1)*(y(7)*y(2))) + (y(2)*(y(5)*x(6))) + (y(2)*(y(7)*y(6))) + (y(3)*(y(1)*x(2))) + (y(3)*(y(3)*y(2))) + (y(4)*(y(1)*x(6))) + (y(4)*(y(3)*y(6))) + ((y(5)*x(7))*y(1)) + ((y(5)*y(7))*y(2)) + ((y(6)*x(3))*y(1)) + ((y(6)*y(3))*y(2)) + ((y(7)*x(7))*y(5)) + ((y(7)*y(7))*y(6)) + ((y(8)*x(3))*y(5)) + ((y(8)*y(3))*y(6));
poly f(75) = (y(1)*(y(5)*x(3))) + (y(1)*(y(7)*y(3))) + (y(2)*(y(5)*x(7))) + (y(2)*(y(7)*y(7))) + (y(3)*(y(1)*x(3))) + (y(3)*(y(3)*y(3))) + (y(4)*(y(1)*x(7))) + (y(4)*(y(3)*y(7))) + ((y(5)*x(5))*y(3)) + ((y(5)*y(5))*y(4)) + ((y(6)*x(1))*y(3)) + ((y(6)*y(1))*y(4)) + ((y(7)*x(5))*y(7)) + ((y(7)*y(5))*y(8)) + ((y(8)*x(1))*y(7)) + ((y(8)*y(1))*y(8));
poly f(76) = (y(1)*(y(5)*x(4))) + (y(1)*(y(7)*y(4))) + (y(2)*(y(5)*x(8))) + (y(2)*(y(7)*y(8))) + (y(3)*(y(1)*x(4))) + (y(3)*(y(3)*y(4))) + (y(4)*(y(1)*x(8))) + (y(4)*(y(3)*y(8))) + ((y(5)*x(7))*y(3)) + ((y(5)*y(7))*y(4)) + ((y(6)*x(3))*y(3)) + ((y(6)*y(3))*y(4)) + ((y(7)*x(7))*y(7)) + ((y(7)*y(7))*y(8)) + ((y(8)*x(3))*y(7)) + ((y(8)*y(3))*y(8));
poly f(77) = (y(1)*(y(6)*x(1))) + (y(1)*(y(8)*y(1))) + (y(2)*(y(6)*x(5))) + (y(2)*(y(8)*y(5))) + (y(3)*(y(2)*x(1))) + (y(3)*(y(4)*y(1))) + (y(4)*(y(2)*x(5))) + (y(4)*(y(4)*y(5))) + ((y(5)*x(6))*y(1)) + ((y(5)*y(6))*y(2)) + ((y(6)*x(2))*y(1)) + ((y(6)*y(2))*y(2)) + ((y(7)*x(6))*y(5)) + ((y(7)*y(6))*y(6)) + ((y(8)*x(2))*y(5)) + ((y(8)*y(2))*y(6));
poly f(78) = (y(1)*(y(6)*x(2))) + (y(1)*(y(8)*y(2))) + (y(2)*(y(6)*x(6))) + (y(2)*(y(8)*y(6))) + (y(3)*(y(2)*x(2))) + (y(3)*(y(4)*y(2))) + (y(4)*(y(2)*x(6))) + (y(4)*(y(4)*y(6))) + ((y(5)*x(8))*y(1)) + ((y(5)*y(8))*y(2)) + ((y(6)*x(4))*y(1)) + ((y(6)*y(4))*y(2)) + ((y(7)*x(8))*y(5)) + ((y(7)*y(8))*y(6)) + ((y(8)*x(4))*y(5)) + ((y(8)*y(4))*y(6));
poly f(79) = (y(1)*(y(6)*x(3))) + (y(1)*(y(8)*y(3))) + (y(2)*(y(6)*x(7))) + (y(2)*(y(8)*y(7))) + (y(3)*(y(2)*x(3))) + (y(3)*(y(4)*y(3))) + (y(4)*(y(2)*x(7))) + (y(4)*(y(4)*y(7))) + ((y(5)*x(6))*y(3)) + ((y(5)*y(6))*y(4)) + ((y(6)*x(2))*y(3)) + ((y(6)*y(2))*y(4)) + ((y(7)*x(6))*y(7)) + ((y(7)*y(6))*y(8)) + ((y(8)*x(2))*y(7)) + ((y(8)*y(2))*y(8));
poly f(80) = (y(1)*(y(6)*x(4))) + (y(1)*(y(8)*y(4))) + (y(2)*(y(6)*x(8))) + (y(2)*(y(8)*y(8))) + (y(3)*(y(2)*x(4))) + (y(3)*(y(4)*y(4))) + (y(4)*(y(2)*x(8))) + (y(4)*(y(4)*y(8))) + ((y(5)*x(8))*y(3)) + ((y(5)*y(8))*y(4)) + ((y(6)*x(4))*y(3)) + ((y(6)*y(4))*y(4)) + ((y(7)*x(8))*y(7)) + ((y(7)*y(8))*y(8)) + ((y(8)*x(4))*y(7)) + ((y(8)*y(4))*y(8));
poly f(81) = -((y(1)*x(1)) + (y(3)*y(1))) + ((x(1)*x(1))*y(1)) + ((x(1)*y(1))*y(2)) + ((x(2)*x(5))*y(1)) + ((x(2)*y(5))*y(2)) + ((x(3)*x(1))*y(5)) + ((x(3)*y(1))*y(6)) + ((x(4)*x(5))*y(5)) + ((x(4)*y(5))*y(6));
poly f(82) = -((y(1)*x(2)) + (y(3)*y(2))) + ((x(1)*x(3))*y(1)) + ((x(1)*y(3))*y(2)) + ((x(2)*x(7))*y(1)) + ((x(2)*y(7))*y(2)) + ((x(3)*x(3))*y(5)) + ((x(3)*y(3))*y(6)) + ((x(4)*x(7))*y(5)) + ((x(4)*y(7))*y(6));
poly f(83) = -((y(1)*x(3)) + (y(3)*y(3))) + ((x(1)*x(1))*y(3)) + ((x(1)*y(1))*y(4)) + ((x(2)*x(5))*y(3)) + ((x(2)*y(5))*y(4)) + ((x(3)*x(1))*y(7)) + ((x(3)*y(1))*y(8)) + ((x(4)*x(5))*y(7)) + ((x(4)*y(5))*y(8));
poly f(84) = -((y(1)*x(4)) + (y(3)*y(4))) + ((x(1)*x(3))*y(3)) + ((x(1)*y(3))*y(4)) + ((x(2)*x(7))*y(3)) + ((x(2)*y(7))*y(4)) + ((x(3)*x(3))*y(7)) + ((x(3)*y(3))*y(8)) + ((x(4)*x(7))*y(7)) + ((x(4)*y(7))*y(8));
poly f(85) = -((y(1)*x(5)) + (y(3)*y(5))) + ((x(5)*x(1))*y(1)) + ((x(5)*y(1))*y(2)) + ((x(6)*x(5))*y(1)) + ((x(6)*y(5))*y(2)) + ((x(7)*x(1))*y(5)) + ((x(7)*y(1))*y(6)) + ((x(8)*x(5))*y(5)) + ((x(8)*y(5))*y(6));
poly f(86) = -((y(1)*x(6)) + (y(3)*y(6))) + ((x(5)*x(3))*y(1)) + ((x(5)*y(3))*y(2)) + ((x(6)*x(7))*y(1)) + ((x(6)*y(7))*y(2)) + ((x(7)*x(3))*y(5)) + ((x(7)*y(3))*y(6)) + ((x(8)*x(7))*y(5)) + ((x(8)*y(7))*y(6));
poly f(87) = -((y(1)*x(7)) + (y(3)*y(7))) + ((x(5)*x(1))*y(3)) + ((x(5)*y(1))*y(4)) + ((x(6)*x(5))*y(3)) + ((x(6)*y(5))*y(4)) + ((x(7)*x(1))*y(7)) + ((x(7)*y(1))*y(8)) + ((x(8)*x(5))*y(7)) + ((x(8)*y(5))*y(8));
poly f(88) = -((y(1)*x(8)) + (y(3)*y(8))) + ((x(5)*x(3))*y(3)) + ((x(5)*y(3))*y(4)) + ((x(6)*x(7))*y(3)) + ((x(6)*y(7))*y(4)) + ((x(7)*x(3))*y(7)) + ((x(7)*y(3))*y(8)) + ((x(8)*x(7))*y(7)) + ((x(8)*y(7))*y(8));
poly f(89) = -((y(2)*x(1)) + (y(4)*y(1))) + ((x(1)*x(2))*y(1)) + ((x(1)*y(2))*y(2)) + ((x(2)*x(6))*y(1)) + ((x(2)*y(6))*y(2)) + ((x(3)*x(2))*y(5)) + ((x(3)*y(2))*y(6)) + ((x(4)*x(6))*y(5)) + ((x(4)*y(6))*y(6));
poly f(90) = -((y(2)*x(2)) + (y(4)*y(2))) + ((x(1)*x(4))*y(1)) + ((x(1)*y(4))*y(2)) + ((x(2)*x(8))*y(1)) + ((x(2)*y(8))*y(2)) + ((x(3)*x(4))*y(5)) + ((x(3)*y(4))*y(6)) + ((x(4)*x(8))*y(5)) + ((x(4)*y(8))*y(6));
poly f(91) = -((y(2)*x(3)) + (y(4)*y(3))) + ((x(1)*x(2))*y(3)) + ((x(1)*y(2))*y(4)) + ((x(2)*x(6))*y(3)) + ((x(2)*y(6))*y(4)) + ((x(3)*x(2))*y(7)) + ((x(3)*y(2))*y(8)) + ((x(4)*x(6))*y(7)) + ((x(4)*y(6))*y(8));
poly f(92) = -((y(2)*x(4)) + (y(4)*y(4))) + ((x(1)*x(4))*y(3)) + ((x(1)*y(4))*y(4)) + ((x(2)*x(8))*y(3)) + ((x(2)*y(8))*y(4)) + ((x(3)*x(4))*y(7)) + ((x(3)*y(4))*y(8)) + ((x(4)*x(8))*y(7)) + ((x(4)*y(8))*y(8));
poly f(93) = -((y(2)*x(5)) + (y(4)*y(5))) + ((x(5)*x(2))*y(1)) + ((x(5)*y(2))*y(2)) + ((x(6)*x(6))*y(1)) + ((x(6)*y(6))*y(2)) + ((x(7)*x(2))*y(5)) + ((x(7)*y(2))*y(6)) + ((x(8)*x(6))*y(5)) + ((x(8)*y(6))*y(6));
poly f(94) = -((y(2)*x(6)) + (y(4)*y(6))) + ((x(5)*x(4))*y(1)) + ((x(5)*y(4))*y(2)) + ((x(6)*x(8))*y(1)) + ((x(6)*y(8))*y(2)) + ((x(7)*x(4))*y(5)) + ((x(7)*y(4))*y(6)) + ((x(8)*x(8))*y(5)) + ((x(8)*y(8))*y(6));
poly f(95) = -((y(2)*x(7)) + (y(4)*y(7))) + ((x(5)*x(2))*y(3)) + ((x(5)*y(2))*y(4)) + ((x(6)*x(6))*y(3)) + ((x(6)*y(6))*y(4)) + ((x(7)*x(2))*y(7)) + ((x(7)*y(2))*y(8)) + ((x(8)*x(6))*y(7)) + ((x(8)*y(6))*y(8));
poly f(96) = -((y(2)*x(8)) + (y(4)*y(8))) + ((x(5)*x(4))*y(3)) + ((x(5)*y(4))*y(4)) + ((x(6)*x(8))*y(3)) + ((x(6)*y(8))*y(4)) + ((x(7)*x(4))*y(7)) + ((x(7)*y(4))*y(8)) + ((x(8)*x(8))*y(7)) + ((x(8)*y(8))*y(8));
poly f(97) = -((x(1)*y(5)) + (y(1)*y(6))) + (x(5)*(y(5)*x(5))) + (x(5)*(y(7)*y(5))) + (x(6)*(y(5)*x(1))) + (x(6)*(y(7)*y(1))) + (x(7)*(y(1)*x(5))) + (x(7)*(y(3)*y(5))) + (x(8)*(y(1)*x(1))) + (x(8)*(y(3)*y(1)));
poly f(98) = -((x(2)*y(5)) + (y(2)*y(6))) + (x(5)*(y(6)*x(5))) + (x(5)*(y(8)*y(5))) + (x(6)*(y(6)*x(1))) + (x(6)*(y(8)*y(1))) + (x(7)*(y(2)*x(5))) + (x(7)*(y(4)*y(5))) + (x(8)*(y(2)*x(1))) + (x(8)*(y(4)*y(1)));
poly f(99) = -((x(3)*y(5)) + (y(3)*y(6))) + (x(5)*(y(5)*x(6))) + (x(5)*(y(7)*y(6))) + (x(6)*(y(5)*x(2))) + (x(6)*(y(7)*y(2))) + (x(7)*(y(1)*x(6))) + (x(7)*(y(3)*y(6))) + (x(8)*(y(1)*x(2))) + (x(8)*(y(3)*y(2)));
poly f(100) = -((x(4)*y(5)) + (y(4)*y(6))) + (x(5)*(y(6)*x(6))) + (x(5)*(y(8)*y(6))) + (x(6)*(y(6)*x(2))) + (x(6)*(y(8)*y(2))) + (x(7)*(y(2)*x(6))) + (x(7)*(y(4)*y(6))) + (x(8)*(y(2)*x(2))) + (x(8)*(y(4)*y(2)));
poly f(101) = -((x(5)*y(5)) + (y(5)*y(6))) + (x(1)*(y(5)*x(5))) + (x(1)*(y(7)*y(5))) + (x(2)*(y(5)*x(1))) + (x(2)*(y(7)*y(1))) + (x(3)*(y(1)*x(5))) + (x(3)*(y(3)*y(5))) + (x(4)*(y(1)*x(1))) + (x(4)*(y(3)*y(1)));
poly f(102) = -((x(6)*y(5)) + (y(6)*y(6))) + (x(1)*(y(6)*x(5))) + (x(1)*(y(8)*y(5))) + (x(2)*(y(6)*x(1))) + (x(2)*(y(8)*y(1))) + (x(3)*(y(2)*x(5))) + (x(3)*(y(4)*y(5))) + (x(4)*(y(2)*x(1))) + (x(4)*(y(4)*y(1)));
poly f(103) = -((x(7)*y(5)) + (y(7)*y(6))) + (x(1)*(y(5)*x(6))) + (x(1)*(y(7)*y(6))) + (x(2)*(y(5)*x(2))) + (x(2)*(y(7)*y(2))) + (x(3)*(y(1)*x(6))) + (x(3)*(y(3)*y(6))) + (x(4)*(y(1)*x(2))) + (x(4)*(y(3)*y(2)));
poly f(104) = -((x(8)*y(5)) + (y(8)*y(6))) + (x(1)*(y(6)*x(6))) + (x(1)*(y(8)*y(6))) + (x(2)*(y(6)*x(2))) + (x(2)*(y(8)*y(2))) + (x(3)*(y(2)*x(6))) + (x(3)*(y(4)*y(6))) + (x(4)*(y(2)*x(2))) + (x(4)*(y(4)*y(2)));
poly f(105) = -((x(1)*y(7)) + (y(1)*y(8))) + (x(5)*(y(5)*x(7))) + (x(5)*(y(7)*y(7))) + (x(6)*(y(5)*x(3))) + (x(6)*(y(7)*y(3))) + (x(7)*(y(1)*x(7))) + (x(7)*(y(3)*y(7))) + (x(8)*(y(1)*x(3))) + (x(8)*(y(3)*y(3)));
poly f(106) = -((x(2)*y(7)) + (y(2)*y(8))) + (x(5)*(y(6)*x(7))) + (x(5)*(y(8)*y(7))) + (x(6)*(y(6)*x(3))) + (x(6)*(y(8)*y(3))) + (x(7)*(y(2)*x(7))) + (x(7)*(y(4)*y(7))) + (x(8)*(y(2)*x(3))) + (x(8)*(y(4)*y(3)));
poly f(107) = -((x(3)*y(7)) + (y(3)*y(8))) + (x(5)*(y(5)*x(8))) + (x(5)*(y(7)*y(8))) + (x(6)*(y(5)*x(4))) + (x(6)*(y(7)*y(4))) + (x(7)*(y(1)*x(8))) + (x(7)*(y(3)*y(8))) + (x(8)*(y(1)*x(4))) + (x(8)*(y(3)*y(4)));
poly f(108) = -((x(4)*y(7)) + (y(4)*y(8))) + (x(5)*(y(6)*x(8))) + (x(5)*(y(8)*y(8))) + (x(6)*(y(6)*x(4))) + (x(6)*(y(8)*y(4))) + (x(7)*(y(2)*x(8))) + (x(7)*(y(4)*y(8))) + (x(8)*(y(2)*x(4))) + (x(8)*(y(4)*y(4)));
poly f(109) = -((x(5)*y(7)) + (y(5)*y(8))) + (x(1)*(y(5)*x(7))) + (x(1)*(y(7)*y(7))) + (x(2)*(y(5)*x(3))) + (x(2)*(y(7)*y(3))) + (x(3)*(y(1)*x(7))) + (x(3)*(y(3)*y(7))) + (x(4)*(y(1)*x(3))) + (x(4)*(y(3)*y(3)));
poly f(110) = -((x(6)*y(7)) + (y(6)*y(8))) + (x(1)*(y(6)*x(7))) + (x(1)*(y(8)*y(7))) + (x(2)*(y(6)*x(3))) + (x(2)*(y(8)*y(3))) + (x(3)*(y(2)*x(7))) + (x(3)*(y(4)*y(7))) + (x(4)*(y(2)*x(3))) + (x(4)*(y(4)*y(3)));
poly f(111) = -((x(7)*y(7)) + (y(7)*y(8))) + (x(1)*(y(5)*x(8))) + (x(1)*(y(7)*y(8))) + (x(2)*(y(5)*x(4))) + (x(2)*(y(7)*y(4))) + (x(3)*(y(1)*x(8))) + (x(3)*(y(3)*y(8))) + (x(4)*(y(1)*x(4))) + (x(4)*(y(3)*y(4)));
poly f(112) = -((x(8)*y(7)) + (y(8)*y(8))) + (x(1)*(y(6)*x(8))) + (x(1)*(y(8)*y(8))) + (x(2)*(y(6)*x(4))) + (x(2)*(y(8)*y(4))) + (x(3)*(y(2)*x(8))) + (x(3)*(y(4)*y(8))) + (x(4)*(y(2)*x(4))) + (x(4)*(y(4)*y(4)));
poly f(113) = ((x(1)*x(5))*y(1)) + ((x(1)*y(5))*y(2)) + ((x(2)*x(1))*y(1)) + ((x(2)*y(1))*y(2)) + ((x(3)*x(5))*y(5)) + ((x(3)*y(5))*y(6)) + ((x(4)*x(1))*y(5)) + ((x(4)*y(1))*y(6)) + (x(5)*(y(5)*x(1))) + (x(5)*(y(7)*y(1))) + (x(6)*(y(5)*x(5))) + (x(6)*(y(7)*y(5))) + (x(7)*(y(1)*x(1))) + (x(7)*(y(3)*y(1))) + (x(8)*(y(1)*x(5))) + (x(8)*(y(3)*y(5)));
poly f(114) = ((x(1)*x(6))*y(1)) + ((x(1)*y(6))*y(2)) + ((x(2)*x(2))*y(1)) + ((x(2)*y(2))*y(2)) + ((x(3)*x(6))*y(5)) + ((x(3)*y(6))*y(6)) + ((x(4)*x(2))*y(5)) + ((x(4)*y(2))*y(6)) + (x(5)*(y(6)*x(1))) + (x(5)*(y(8)*y(1))) + (x(6)*(y(6)*x(5))) + (x(6)*(y(8)*y(5))) + (x(7)*(y(2)*x(1))) + (x(7)*(y(4)*y(1))) + (x(8)*(y(2)*x(5))) + (x(8)*(y(4)*y(5)));
poly f(115) = ((x(1)*x(7))*y(1)) + ((x(1)*y(7))*y(2)) + ((x(2)*x(3))*y(1)) + ((x(2)*y(3))*y(2)) + ((x(3)*x(7))*y(5)) + ((x(3)*y(7))*y(6)) + ((x(4)*x(3))*y(5)) + ((x(4)*y(3))*y(6)) + (x(5)*(y(5)*x(2))) + (x(5)*(y(7)*y(2))) + (x(6)*(y(5)*x(6))) + (x(6)*(y(7)*y(6))) + (x(7)*(y(1)*x(2))) + (x(7)*(y(3)*y(2))) + (x(8)*(y(1)*x(6))) + (x(8)*(y(3)*y(6)));
poly f(116) = ((x(1)*x(8))*y(1)) + ((x(1)*y(8))*y(2)) + ((x(2)*x(4))*y(1)) + ((x(2)*y(4))*y(2)) + ((x(3)*x(8))*y(5)) + ((x(3)*y(8))*y(6)) + ((x(4)*x(4))*y(5)) + ((x(4)*y(4))*y(6)) + (x(5)*(y(6)*x(2))) + (x(5)*(y(8)*y(2))) + (x(6)*(y(6)*x(6))) + (x(6)*(y(8)*y(6))) + (x(7)*(y(2)*x(2))) + (x(7)*(y(4)*y(2))) + (x(8)*(y(2)*x(6))) + (x(8)*(y(4)*y(6)));
poly f(117) = ((x(1)*x(5))*y(3)) + ((x(1)*y(5))*y(4)) + ((x(2)*x(1))*y(3)) + ((x(2)*y(1))*y(4)) + ((x(3)*x(5))*y(7)) + ((x(3)*y(5))*y(8)) + ((x(4)*x(1))*y(7)) + ((x(4)*y(1))*y(8)) + (x(5)*(y(5)*x(3))) + (x(5)*(y(7)*y(3))) + (x(6)*(y(5)*x(7))) + (x(6)*(y(7)*y(7))) + (x(7)*(y(1)*x(3))) + (x(7)*(y(3)*y(3))) + (x(8)*(y(1)*x(7))) + (x(8)*(y(3)*y(7)));
poly f(118) = ((x(1)*x(6))*y(3)) + ((x(1)*y(6))*y(4)) + ((x(2)*x(2))*y(3)) + ((x(2)*y(2))*y(4)) + ((x(3)*x(6))*y(7)) + ((x(3)*y(6))*y(8)) + ((x(4)*x(2))*y(7)) + ((x(4)*y(2))*y(8)) + (x(5)*(y(6)*x(3))) + (x(5)*(y(8)*y(3))) + (x(6)*(y(6)*x(7))) + (x(6)*(y(8)*y(7))) + (x(7)*(y(2)*x(3))) + (x(7)*(y(4)*y(3))) + (x(8)*(y(2)*x(7))) + (x(8)*(y(4)*y(7)));
poly f(119) = ((x(1)*x(7))*y(3)) + ((x(1)*y(7))*y(4)) + ((x(2)*x(3))*y(3)) + ((x(2)*y(3))*y(4)) + ((x(3)*x(7))*y(7)) + ((x(3)*y(7))*y(8)) + ((x(4)*x(3))*y(7)) + ((x(4)*y(3))*y(8)) + (x(5)*(y(5)*x(4))) + (x(5)*(y(7)*y(4))) + (x(6)*(y(5)*x(8))) + (x(6)*(y(7)*y(8))) + (x(7)*(y(1)*x(4))) + (x(7)*(y(3)*y(4))) + (x(8)*(y(1)*x(8))) + (x(8)*(y(3)*y(8)));
poly f(120) = ((x(1)*x(8))*y(3)) + ((x(1)*y(8))*y(4)) + ((x(2)*x(4))*y(3)) + ((x(2)*y(4))*y(4)) + ((x(3)*x(8))*y(7)) + ((x(3)*y(8))*y(8)) + ((x(4)*x(4))*y(7)) + ((x(4)*y(4))*y(8)) + (x(5)*(y(6)*x(4))) + (x(5)*(y(8)*y(4))) + (x(6)*(y(6)*x(8))) + (x(6)*(y(8)*y(8))) + (x(7)*(y(2)*x(4))) + (x(7)*(y(4)*y(4))) + (x(8)*(y(2)*x(8))) + (x(8)*(y(4)*y(8)));
poly f(121) = (x(1)*(y(5)*x(1))) + (x(1)*(y(7)*y(1))) + (x(2)*(y(5)*x(5))) + (x(2)*(y(7)*y(5))) + (x(3)*(y(1)*x(1))) + (x(3)*(y(3)*y(1))) + (x(4)*(y(1)*x(5))) + (x(4)*(y(3)*y(5))) + ((x(5)*x(5))*y(1)) + ((x(5)*y(5))*y(2)) + ((x(6)*x(1))*y(1)) + ((x(6)*y(1))*y(2)) + ((x(7)*x(5))*y(5)) + ((x(7)*y(5))*y(6)) + ((x(8)*x(1))*y(5)) + ((x(8)*y(1))*y(6));
poly f(122) = (x(1)*(y(5)*x(2))) + (x(1)*(y(7)*y(2))) + (x(2)*(y(5)*x(6))) + (x(2)*(y(7)*y(6))) + (x(3)*(y(1)*x(2))) + (x(3)*(y(3)*y(2))) + (x(4)*(y(1)*x(6))) + (x(4)*(y(3)*y(6))) + ((x(5)*x(7))*y(1)) + ((x(5)*y(7))*y(2)) + ((x(6)*x(3))*y(1)) + ((x(6)*y(3))*y(2)) + ((x(7)*x(7))*y(5)) + ((x(7)*y(7))*y(6)) + ((x(8)*x(3))*y(5)) + ((x(8)*y(3))*y(6));
poly f(123) = (x(1)*(y(5)*x(3))) + (x(1)*(y(7)*y(3))) + (x(2)*(y(5)*x(7))) + (x(2)*(y(7)*y(7))) + (x(3)*(y(1)*x(3))) + (x(3)*(y(3)*y(3))) + (x(4)*(y(1)*x(7))) + (x(4)*(y(3)*y(7))) + ((x(5)*x(5))*y(3)) + ((x(5)*y(5))*y(4)) + ((x(6)*x(1))*y(3)) + ((x(6)*y(1))*y(4)) + ((x(7)*x(5))*y(7)) + ((x(7)*y(5))*y(8)) + ((x(8)*x(1))*y(7)) + ((x(8)*y(1))*y(8));
poly f(124) = (x(1)*(y(5)*x(4))) + (x(1)*(y(7)*y(4))) + (x(2)*(y(5)*x(8))) + (x(2)*(y(7)*y(8))) + (x(3)*(y(1)*x(4))) + (x(3)*(y(3)*y(4))) + (x(4)*(y(1)*x(8))) + (x(4)*(y(3)*y(8))) + ((x(5)*x(7))*y(3)) + ((x(5)*y(7))*y(4)) + ((x(6)*x(3))*y(3)) + ((x(6)*y(3))*y(4)) + ((x(7)*x(7))*y(7)) + ((x(7)*y(7))*y(8)) + ((x(8)*x(3))*y(7)) + ((x(8)*y(3))*y(8));
poly f(125) = (x(1)*(y(6)*x(1))) + (x(1)*(y(8)*y(1))) + (x(2)*(y(6)*x(5))) + (x(2)*(y(8)*y(5))) + (x(3)*(y(2)*x(1))) + (x(3)*(y(4)*y(1))) + (x(4)*(y(2)*x(5))) + (x(4)*(y(4)*y(5))) + ((x(5)*x(6))*y(1)) + ((x(5)*y(6))*y(2)) + ((x(6)*x(2))*y(1)) + ((x(6)*y(2))*y(2)) + ((x(7)*x(6))*y(5)) + ((x(7)*y(6))*y(6)) + ((x(8)*x(2))*y(5)) + ((x(8)*y(2))*y(6));
poly f(126) = (x(1)*(y(6)*x(2))) + (x(1)*(y(8)*y(2))) + (x(2)*(y(6)*x(6))) + (x(2)*(y(8)*y(6))) + (x(3)*(y(2)*x(2))) + (x(3)*(y(4)*y(2))) + (x(4)*(y(2)*x(6))) + (x(4)*(y(4)*y(6))) + ((x(5)*x(8))*y(1)) + ((x(5)*y(8))*y(2)) + ((x(6)*x(4))*y(1)) + ((x(6)*y(4))*y(2)) + ((x(7)*x(8))*y(5)) + ((x(7)*y(8))*y(6)) + ((x(8)*x(4))*y(5)) + ((x(8)*y(4))*y(6));
poly f(127) = (x(1)*(y(6)*x(3))) + (x(1)*(y(8)*y(3))) + (x(2)*(y(6)*x(7))) + (x(2)*(y(8)*y(7))) + (x(3)*(y(2)*x(3))) + (x(3)*(y(4)*y(3))) + (x(4)*(y(2)*x(7))) + (x(4)*(y(4)*y(7))) + ((x(5)*x(6))*y(3)) + ((x(5)*y(6))*y(4)) + ((x(6)*x(2))*y(3)) + ((x(6)*y(2))*y(4)) + ((x(7)*x(6))*y(7)) + ((x(7)*y(6))*y(8)) + ((x(8)*x(2))*y(7)) + ((x(8)*y(2))*y(8));
poly f(128) = (x(1)*(y(6)*x(4))) + (x(1)*(y(8)*y(4))) + (x(2)*(y(6)*x(8))) + (x(2)*(y(8)*y(8))) + (x(3)*(y(2)*x(4))) + (x(3)*(y(4)*y(4))) + (x(4)*(y(2)*x(8))) + (x(4)*(y(4)*y(8))) + ((x(5)*x(8))*y(3)) + ((x(5)*y(8))*y(4)) + ((x(6)*x(4))*y(3)) + ((x(6)*y(4))*y(4)) + ((x(7)*x(8))*y(7)) + ((x(7)*y(8))*y(8)) + ((x(8)*x(4))*y(7)) + ((x(8)*y(4))*y(8));
poly f(129) = -((x(1)*x(1)) + (x(3)*y(1))) + ((x(1)*x(1))*x(1)) + ((x(1)*y(1))*x(2)) + ((x(2)*x(5))*x(1)) + ((x(2)*y(5))*x(2)) + ((x(3)*x(1))*x(5)) + ((x(3)*y(1))*x(6)) + ((x(4)*x(5))*x(5)) + ((x(4)*y(5))*x(6));
poly f(130) = -((x(1)*x(2)) + (x(3)*y(2))) + ((x(1)*x(3))*x(1)) + ((x(1)*y(3))*x(2)) + ((x(2)*x(7))*x(1)) + ((x(2)*y(7))*x(2)) + ((x(3)*x(3))*x(5)) + ((x(3)*y(3))*x(6)) + ((x(4)*x(7))*x(5)) + ((x(4)*y(7))*x(6));
poly f(131) = -((x(1)*x(3)) + (x(3)*y(3))) + ((x(1)*x(1))*x(3)) + ((x(1)*y(1))*x(4)) + ((x(2)*x(5))*x(3)) + ((x(2)*y(5))*x(4)) + ((x(3)*x(1))*x(7)) + ((x(3)*y(1))*x(8)) + ((x(4)*x(5))*x(7)) + ((x(4)*y(5))*x(8));
poly f(132) = -((x(1)*x(4)) + (x(3)*y(4))) + ((x(1)*x(3))*x(3)) + ((x(1)*y(3))*x(4)) + ((x(2)*x(7))*x(3)) + ((x(2)*y(7))*x(4)) + ((x(3)*x(3))*x(7)) + ((x(3)*y(3))*x(8)) + ((x(4)*x(7))*x(7)) + ((x(4)*y(7))*x(8));
poly f(133) = -((x(1)*x(5)) + (x(3)*y(5))) + ((x(5)*x(1))*x(1)) + ((x(5)*y(1))*x(2)) + ((x(6)*x(5))*x(1)) + ((x(6)*y(5))*x(2)) + ((x(7)*x(1))*x(5)) + ((x(7)*y(1))*x(6)) + ((x(8)*x(5))*x(5)) + ((x(8)*y(5))*x(6));
poly f(134) = -((x(1)*x(6)) + (x(3)*y(6))) + ((x(5)*x(3))*x(1)) + ((x(5)*y(3))*x(2)) + ((x(6)*x(7))*x(1)) + ((x(6)*y(7))*x(2)) + ((x(7)*x(3))*x(5)) + ((x(7)*y(3))*x(6)) + ((x(8)*x(7))*x(5)) + ((x(8)*y(7))*x(6));
poly f(135) = -((x(1)*x(7)) + (x(3)*y(7))) + ((x(5)*x(1))*x(3)) + ((x(5)*y(1))*x(4)) + ((x(6)*x(5))*x(3)) + ((x(6)*y(5))*x(4)) + ((x(7)*x(1))*x(7)) + ((x(7)*y(1))*x(8)) + ((x(8)*x(5))*x(7)) + ((x(8)*y(5))*x(8));
poly f(136) = -((x(1)*x(8)) + (x(3)*y(8))) + ((x(5)*x(3))*x(3)) + ((x(5)*y(3))*x(4)) + ((x(6)*x(7))*x(3)) + ((x(6)*y(7))*x(4)) + ((x(7)*x(3))*x(7)) + ((x(7)*y(3))*x(8)) + ((x(8)*x(7))*x(7)) + ((x(8)*y(7))*x(8));
poly f(137) = -((x(2)*x(1)) + (x(4)*y(1))) + ((x(1)*x(2))*x(1)) + ((x(1)*y(2))*x(2)) + ((x(2)*x(6))*x(1)) + ((x(2)*y(6))*x(2)) + ((x(3)*x(2))*x(5)) + ((x(3)*y(2))*x(6)) + ((x(4)*x(6))*x(5)) + ((x(4)*y(6))*x(6));
poly f(138) = -((x(2)*x(2)) + (x(4)*y(2))) + ((x(1)*x(4))*x(1)) + ((x(1)*y(4))*x(2)) + ((x(2)*x(8))*x(1)) + ((x(2)*y(8))*x(2)) + ((x(3)*x(4))*x(5)) + ((x(3)*y(4))*x(6)) + ((x(4)*x(8))*x(5)) + ((x(4)*y(8))*x(6));
poly f(139) = -((x(2)*x(3)) + (x(4)*y(3))) + ((x(1)*x(2))*x(3)) + ((x(1)*y(2))*x(4)) + ((x(2)*x(6))*x(3)) + ((x(2)*y(6))*x(4)) + ((x(3)*x(2))*x(7)) + ((x(3)*y(2))*x(8)) + ((x(4)*x(6))*x(7)) + ((x(4)*y(6))*x(8));
poly f(140) = -((x(2)*x(4)) + (x(4)*y(4))) + ((x(1)*x(4))*x(3)) + ((x(1)*y(4))*x(4)) + ((x(2)*x(8))*x(3)) + ((x(2)*y(8))*x(4)) + ((x(3)*x(4))*x(7)) + ((x(3)*y(4))*x(8)) + ((x(4)*x(8))*x(7)) + ((x(4)*y(8))*x(8));
poly f(141) = -((x(2)*x(5)) + (x(4)*y(5))) + ((x(5)*x(2))*x(1)) + ((x(5)*y(2))*x(2)) + ((x(6)*x(6))*x(1)) + ((x(6)*y(6))*x(2)) + ((x(7)*x(2))*x(5)) + ((x(7)*y(2))*x(6)) + ((x(8)*x(6))*x(5)) + ((x(8)*y(6))*x(6));
poly f(142) = -((x(2)*x(6)) + (x(4)*y(6))) + ((x(5)*x(4))*x(1)) + ((x(5)*y(4))*x(2)) + ((x(6)*x(8))*x(1)) + ((x(6)*y(8))*x(2)) + ((x(7)*x(4))*x(5)) + ((x(7)*y(4))*x(6)) + ((x(8)*x(8))*x(5)) + ((x(8)*y(8))*x(6));
poly f(143) = -((x(2)*x(7)) + (x(4)*y(7))) + ((x(5)*x(2))*x(3)) + ((x(5)*y(2))*x(4)) + ((x(6)*x(6))*x(3)) + ((x(6)*y(6))*x(4)) + ((x(7)*x(2))*x(7)) + ((x(7)*y(2))*x(8)) + ((x(8)*x(6))*x(7)) + ((x(8)*y(6))*x(8));
poly f(144) = -((x(2)*x(8)) + (x(4)*y(8))) + ((x(5)*x(4))*x(3)) + ((x(5)*y(4))*x(4)) + ((x(6)*x(8))*x(3)) + ((x(6)*y(8))*x(4)) + ((x(7)*x(4))*x(7)) + ((x(7)*y(4))*x(8)) + ((x(8)*x(8))*x(7)) + ((x(8)*y(8))*x(8));
poly f(145) = -((x(1)*x(5)) + (y(1)*x(6))) + (x(5)*(x(5)*x(5))) + (x(5)*(x(7)*y(5))) + (x(6)*(x(5)*x(1))) + (x(6)*(x(7)*y(1))) + (x(7)*(x(1)*x(5))) + (x(7)*(x(3)*y(5))) + (x(8)*(x(1)*x(1))) + (x(8)*(x(3)*y(1)));
poly f(146) = -((x(2)*x(5)) + (y(2)*x(6))) + (x(5)*(x(6)*x(5))) + (x(5)*(x(8)*y(5))) + (x(6)*(x(6)*x(1))) + (x(6)*(x(8)*y(1))) + (x(7)*(x(2)*x(5))) + (x(7)*(x(4)*y(5))) + (x(8)*(x(2)*x(1))) + (x(8)*(x(4)*y(1)));
poly f(147) = -((x(3)*x(5)) + (y(3)*x(6))) + (x(5)*(x(5)*x(6))) + (x(5)*(x(7)*y(6))) + (x(6)*(x(5)*x(2))) + (x(6)*(x(7)*y(2))) + (x(7)*(x(1)*x(6))) + (x(7)*(x(3)*y(6))) + (x(8)*(x(1)*x(2))) + (x(8)*(x(3)*y(2)));
poly f(148) = -((x(4)*x(5)) + (y(4)*x(6))) + (x(5)*(x(6)*x(6))) + (x(5)*(x(8)*y(6))) + (x(6)*(x(6)*x(2))) + (x(6)*(x(8)*y(2))) + (x(7)*(x(2)*x(6))) + (x(7)*(x(4)*y(6))) + (x(8)*(x(2)*x(2))) + (x(8)*(x(4)*y(2)));
poly f(149) = -((x(5)*x(5)) + (y(5)*x(6))) + (x(1)*(x(5)*x(5))) + (x(1)*(x(7)*y(5))) + (x(2)*(x(5)*x(1))) + (x(2)*(x(7)*y(1))) + (x(3)*(x(1)*x(5))) + (x(3)*(x(3)*y(5))) + (x(4)*(x(1)*x(1))) + (x(4)*(x(3)*y(1)));
poly f(150) = -((x(6)*x(5)) + (y(6)*x(6))) + (x(1)*(x(6)*x(5))) + (x(1)*(x(8)*y(5))) + (x(2)*(x(6)*x(1))) + (x(2)*(x(8)*y(1))) + (x(3)*(x(2)*x(5))) + (x(3)*(x(4)*y(5))) + (x(4)*(x(2)*x(1))) + (x(4)*(x(4)*y(1)));
poly f(151) = -((x(7)*x(5)) + (y(7)*x(6))) + (x(1)*(x(5)*x(6))) + (x(1)*(x(7)*y(6))) + (x(2)*(x(5)*x(2))) + (x(2)*(x(7)*y(2))) + (x(3)*(x(1)*x(6))) + (x(3)*(x(3)*y(6))) + (x(4)*(x(1)*x(2))) + (x(4)*(x(3)*y(2)));
poly f(152) = -((x(8)*x(5)) + (y(8)*x(6))) + (x(1)*(x(6)*x(6))) + (x(1)*(x(8)*y(6))) + (x(2)*(x(6)*x(2))) + (x(2)*(x(8)*y(2))) + (x(3)*(x(2)*x(6))) + (x(3)*(x(4)*y(6))) + (x(4)*(x(2)*x(2))) + (x(4)*(x(4)*y(2)));
poly f(153) = -((x(1)*x(7)) + (y(1)*x(8))) + (x(5)*(x(5)*x(7))) + (x(5)*(x(7)*y(7))) + (x(6)*(x(5)*x(3))) + (x(6)*(x(7)*y(3))) + (x(7)*(x(1)*x(7))) + (x(7)*(x(3)*y(7))) + (x(8)*(x(1)*x(3))) + (x(8)*(x(3)*y(3)));
poly f(154) = -((x(2)*x(7)) + (y(2)*x(8))) + (x(5)*(x(6)*x(7))) + (x(5)*(x(8)*y(7))) + (x(6)*(x(6)*x(3))) + (x(6)*(x(8)*y(3))) + (x(7)*(x(2)*x(7))) + (x(7)*(x(4)*y(7))) + (x(8)*(x(2)*x(3))) + (x(8)*(x(4)*y(3)));
poly f(155) = -((x(3)*x(7)) + (y(3)*x(8))) + (x(5)*(x(5)*x(8))) + (x(5)*(x(7)*y(8))) + (x(6)*(x(5)*x(4))) + (x(6)*(x(7)*y(4))) + (x(7)*(x(1)*x(8))) + (x(7)*(x(3)*y(8))) + (x(8)*(x(1)*x(4))) + (x(8)*(x(3)*y(4)));
poly f(156) = -((x(4)*x(7)) + (y(4)*x(8))) + (x(5)*(x(6)*x(8))) + (x(5)*(x(8)*y(8))) + (x(6)*(x(6)*x(4))) + (x(6)*(x(8)*y(4))) + (x(7)*(x(2)*x(8))) + (x(7)*(x(4)*y(8))) + (x(8)*(x(2)*x(4))) + (x(8)*(x(4)*y(4)));
poly f(157) = -((x(5)*x(7)) + (y(5)*x(8))) + (x(1)*(x(5)*x(7))) + (x(1)*(x(7)*y(7))) + (x(2)*(x(5)*x(3))) + (x(2)*(x(7)*y(3))) + (x(3)*(x(1)*x(7))) + (x(3)*(x(3)*y(7))) + (x(4)*(x(1)*x(3))) + (x(4)*(x(3)*y(3)));
poly f(158) = -((x(6)*x(7)) + (y(6)*x(8))) + (x(1)*(x(6)*x(7))) + (x(1)*(x(8)*y(7))) + (x(2)*(x(6)*x(3))) + (x(2)*(x(8)*y(3))) + (x(3)*(x(2)*x(7))) + (x(3)*(x(4)*y(7))) + (x(4)*(x(2)*x(3))) + (x(4)*(x(4)*y(3)));
poly f(159) = -((x(7)*x(7)) + (y(7)*x(8))) + (x(1)*(x(5)*x(8))) + (x(1)*(x(7)*y(8))) + (x(2)*(x(5)*x(4))) + (x(2)*(x(7)*y(4))) + (x(3)*(x(1)*x(8))) + (x(3)*(x(3)*y(8))) + (x(4)*(x(1)*x(4))) + (x(4)*(x(3)*y(4)));
poly f(160) = -((x(8)*x(7)) + (y(8)*x(8))) + (x(1)*(x(6)*x(8))) + (x(1)*(x(8)*y(8))) + (x(2)*(x(6)*x(4))) + (x(2)*(x(8)*y(4))) + (x(3)*(x(2)*x(8))) + (x(3)*(x(4)*y(8))) + (x(4)*(x(2)*x(4))) + (x(4)*(x(4)*y(4)));
poly f(161) = ((x(1)*x(5))*x(1)) + ((x(1)*y(5))*x(2)) + ((x(2)*x(1))*x(1)) + ((x(2)*y(1))*x(2)) + ((x(3)*x(5))*x(5)) + ((x(3)*y(5))*x(6)) + ((x(4)*x(1))*x(5)) + ((x(4)*y(1))*x(6)) + (x(5)*(x(5)*x(1))) + (x(5)*(x(7)*y(1))) + (x(6)*(x(5)*x(5))) + (x(6)*(x(7)*y(5))) + (x(7)*(x(1)*x(1))) + (x(7)*(x(3)*y(1))) + (x(8)*(x(1)*x(5))) + (x(8)*(x(3)*y(5)));
poly f(162) = ((x(1)*x(6))*x(1)) + ((x(1)*y(6))*x(2)) + ((x(2)*x(2))*x(1)) + ((x(2)*y(2))*x(2)) + ((x(3)*x(6))*x(5)) + ((x(3)*y(6))*x(6)) + ((x(4)*x(2))*x(5)) + ((x(4)*y(2))*x(6)) + (x(5)*(x(6)*x(1))) + (x(5)*(x(8)*y(1))) + (x(6)*(x(6)*x(5))) + (x(6)*(x(8)*y(5))) + (x(7)*(x(2)*x(1))) + (x(7)*(x(4)*y(1))) + (x(8)*(x(2)*x(5))) + (x(8)*(x(4)*y(5)));
poly f(163) = ((x(1)*x(7))*x(1)) + ((x(1)*y(7))*x(2)) + ((x(2)*x(3))*x(1)) + ((x(2)*y(3))*x(2)) + ((x(3)*x(7))*x(5)) + ((x(3)*y(7))*x(6)) + ((x(4)*x(3))*x(5)) + ((x(4)*y(3))*x(6)) + (x(5)*(x(5)*x(2))) + (x(5)*(x(7)*y(2))) + (x(6)*(x(5)*x(6))) + (x(6)*(x(7)*y(6))) + (x(7)*(x(1)*x(2))) + (x(7)*(x(3)*y(2))) + (x(8)*(x(1)*x(6))) + (x(8)*(x(3)*y(6)));
poly f(164) = ((x(1)*x(8))*x(1)) + ((x(1)*y(8))*x(2)) + ((x(2)*x(4))*x(1)) + ((x(2)*y(4))*x(2)) + ((x(3)*x(8))*x(5)) + ((x(3)*y(8))*x(6)) + ((x(4)*x(4))*x(5)) + ((x(4)*y(4))*x(6)) + (x(5)*(x(6)*x(2))) + (x(5)*(x(8)*y(2))) + (x(6)*(x(6)*x(6))) + (x(6)*(x(8)*y(6))) + (x(7)*(x(2)*x(2))) + (x(7)*(x(4)*y(2))) + (x(8)*(x(2)*x(6))) + (x(8)*(x(4)*y(6)));
poly f(165) = ((x(1)*x(5))*x(3)) + ((x(1)*y(5))*x(4)) + ((x(2)*x(1))*x(3)) + ((x(2)*y(1))*x(4)) + ((x(3)*x(5))*x(7)) + ((x(3)*y(5))*x(8)) + ((x(4)*x(1))*x(7)) + ((x(4)*y(1))*x(8)) + (x(5)*(x(5)*x(3))) + (x(5)*(x(7)*y(3))) + (x(6)*(x(5)*x(7))) + (x(6)*(x(7)*y(7))) + (x(7)*(x(1)*x(3))) + (x(7)*(x(3)*y(3))) + (x(8)*(x(1)*x(7))) + (x(8)*(x(3)*y(7)));
poly f(166) = ((x(1)*x(6))*x(3)) + ((x(1)*y(6))*x(4)) + ((x(2)*x(2))*x(3)) + ((x(2)*y(2))*x(4)) + ((x(3)*x(6))*x(7)) + ((x(3)*y(6))*x(8)) + ((x(4)*x(2))*x(7)) + ((x(4)*y(2))*x(8)) + (x(5)*(x(6)*x(3))) + (x(5)*(x(8)*y(3))) + (x(6)*(x(6)*x(7))) + (x(6)*(x(8)*y(7))) + (x(7)*(x(2)*x(3))) + (x(7)*(x(4)*y(3))) + (x(8)*(x(2)*x(7))) + (x(8)*(x(4)*y(7)));
poly f(167) = ((x(1)*x(7))*x(3)) + ((x(1)*y(7))*x(4)) + ((x(2)*x(3))*x(3)) + ((x(2)*y(3))*x(4)) + ((x(3)*x(7))*x(7)) + ((x(3)*y(7))*x(8)) + ((x(4)*x(3))*x(7)) + ((x(4)*y(3))*x(8)) + (x(5)*(x(5)*x(4))) + (x(5)*(x(7)*y(4))) + (x(6)*(x(5)*x(8))) + (x(6)*(x(7)*y(8))) + (x(7)*(x(1)*x(4))) + (x(7)*(x(3)*y(4))) + (x(8)*(x(1)*x(8))) + (x(8)*(x(3)*y(8)));
poly f(168) = ((x(1)*x(8))*x(3)) + ((x(1)*y(8))*x(4)) + ((x(2)*x(4))*x(3)) + ((x(2)*y(4))*x(4)) + ((x(3)*x(8))*x(7)) + ((x(3)*y(8))*x(8)) + ((x(4)*x(4))*x(7)) + ((x(4)*y(4))*x(8)) + (x(5)*(x(6)*x(4))) + (x(5)*(x(8)*y(4))) + (x(6)*(x(6)*x(8))) + (x(6)*(x(8)*y(8))) + (x(7)*(x(2)*x(4))) + (x(7)*(x(4)*y(4))) + (x(8)*(x(2)*x(8))) + (x(8)*(x(4)*y(8)));
poly f(169) = (x(1)*(x(5)*x(1))) + (x(1)*(x(7)*y(1))) + (x(2)*(x(5)*x(5))) + (x(2)*(x(7)*y(5))) + (x(3)*(x(1)*x(1))) + (x(3)*(x(3)*y(1))) + (x(4)*(x(1)*x(5))) + (x(4)*(x(3)*y(5))) + ((x(5)*x(5))*x(1)) + ((x(5)*y(5))*x(2)) + ((x(6)*x(1))*x(1)) + ((x(6)*y(1))*x(2)) + ((x(7)*x(5))*x(5)) + ((x(7)*y(5))*x(6)) + ((x(8)*x(1))*x(5)) + ((x(8)*y(1))*x(6));
poly f(170) = (x(1)*(x(5)*x(2))) + (x(1)*(x(7)*y(2))) + (x(2)*(x(5)*x(6))) + (x(2)*(x(7)*y(6))) + (x(3)*(x(1)*x(2))) + (x(3)*(x(3)*y(2))) + (x(4)*(x(1)*x(6))) + (x(4)*(x(3)*y(6))) + ((x(5)*x(7))*x(1)) + ((x(5)*y(7))*x(2)) + ((x(6)*x(3))*x(1)) + ((x(6)*y(3))*x(2)) + ((x(7)*x(7))*x(5)) + ((x(7)*y(7))*x(6)) + ((x(8)*x(3))*x(5)) + ((x(8)*y(3))*x(6));
poly f(171) = (x(1)*(x(5)*x(3))) + (x(1)*(x(7)*y(3))) + (x(2)*(x(5)*x(7))) + (x(2)*(x(7)*y(7))) + (x(3)*(x(1)*x(3))) + (x(3)*(x(3)*y(3))) + (x(4)*(x(1)*x(7))) + (x(4)*(x(3)*y(7))) + ((x(5)*x(5))*x(3)) + ((x(5)*y(5))*x(4)) + ((x(6)*x(1))*x(3)) + ((x(6)*y(1))*x(4)) + ((x(7)*x(5))*x(7)) + ((x(7)*y(5))*x(8)) + ((x(8)*x(1))*x(7)) + ((x(8)*y(1))*x(8));
poly f(172) = (x(1)*(x(5)*x(4))) + (x(1)*(x(7)*y(4))) + (x(2)*(x(5)*x(8))) + (x(2)*(x(7)*y(8))) + (x(3)*(x(1)*x(4))) + (x(3)*(x(3)*y(4))) + (x(4)*(x(1)*x(8))) + (x(4)*(x(3)*y(8))) + ((x(5)*x(7))*x(3)) + ((x(5)*y(7))*x(4)) + ((x(6)*x(3))*x(3)) + ((x(6)*y(3))*x(4)) + ((x(7)*x(7))*x(7)) + ((x(7)*y(7))*x(8)) + ((x(8)*x(3))*x(7)) + ((x(8)*y(3))*x(8));
poly f(173) = (x(1)*(x(6)*x(1))) + (x(1)*(x(8)*y(1))) + (x(2)*(x(6)*x(5))) + (x(2)*(x(8)*y(5))) + (x(3)*(x(2)*x(1))) + (x(3)*(x(4)*y(1))) + (x(4)*(x(2)*x(5))) + (x(4)*(x(4)*y(5))) + ((x(5)*x(6))*x(1)) + ((x(5)*y(6))*x(2)) + ((x(6)*x(2))*x(1)) + ((x(6)*y(2))*x(2)) + ((x(7)*x(6))*x(5)) + ((x(7)*y(6))*x(6)) + ((x(8)*x(2))*x(5)) + ((x(8)*y(2))*x(6));
poly f(174) = (x(1)*(x(6)*x(2))) + (x(1)*(x(8)*y(2))) + (x(2)*(x(6)*x(6))) + (x(2)*(x(8)*y(6))) + (x(3)*(x(2)*x(2))) + (x(3)*(x(4)*y(2))) + (x(4)*(x(2)*x(6))) + (x(4)*(x(4)*y(6))) + ((x(5)*x(8))*x(1)) + ((x(5)*y(8))*x(2)) + ((x(6)*x(4))*x(1)) + ((x(6)*y(4))*x(2)) + ((x(7)*x(8))*x(5)) + ((x(7)*y(8))*x(6)) + ((x(8)*x(4))*x(5)) + ((x(8)*y(4))*x(6));
poly f(175) = (x(1)*(x(6)*x(3))) + (x(1)*(x(8)*y(3))) + (x(2)*(x(6)*x(7))) + (x(2)*(x(8)*y(7))) + (x(3)*(x(2)*x(3))) + (x(3)*(x(4)*y(3))) + (x(4)*(x(2)*x(7))) + (x(4)*(x(4)*y(7))) + ((x(5)*x(6))*x(3)) + ((x(5)*y(6))*x(4)) + ((x(6)*x(2))*x(3)) + ((x(6)*y(2))*x(4)) + ((x(7)*x(6))*x(7)) + ((x(7)*y(6))*x(8)) + ((x(8)*x(2))*x(7)) + ((x(8)*y(2))*x(8));
poly f(176) = (x(1)*(x(6)*x(4))) + (x(1)*(x(8)*y(4))) + (x(2)*(x(6)*x(8))) + (x(2)*(x(8)*y(8))) + (x(3)*(x(2)*x(4))) + (x(3)*(x(4)*y(4))) + (x(4)*(x(2)*x(8))) + (x(4)*(x(4)*y(8))) + ((x(5)*x(8))*x(3)) + ((x(5)*y(8))*x(4)) + ((x(6)*x(4))*x(3)) + ((x(6)*y(4))*x(4)) + ((x(7)*x(8))*x(7)) + ((x(7)*y(8))*x(8)) + ((x(8)*x(4))*x(7)) + ((x(8)*y(4))*x(8));
poly f(177) = -((x(1)*x(1)) + (y(1)*x(2))) + (y(5)*(x(5)*x(5))) + (y(5)*(x(7)*y(5))) + (y(6)*(x(5)*x(1))) + (y(6)*(x(7)*y(1))) + (y(7)*(x(1)*x(5))) + (y(7)*(x(3)*y(5))) + (y(8)*(x(1)*x(1))) + (y(8)*(x(3)*y(1)));
poly f(178) = -((x(2)*x(1)) + (y(2)*x(2))) + (y(5)*(x(6)*x(5))) + (y(5)*(x(8)*y(5))) + (y(6)*(x(6)*x(1))) + (y(6)*(x(8)*y(1))) + (y(7)*(x(2)*x(5))) + (y(7)*(x(4)*y(5))) + (y(8)*(x(2)*x(1))) + (y(8)*(x(4)*y(1)));
poly f(179) = -((x(3)*x(1)) + (y(3)*x(2))) + (y(5)*(x(5)*x(6))) + (y(5)*(x(7)*y(6))) + (y(6)*(x(5)*x(2))) + (y(6)*(x(7)*y(2))) + (y(7)*(x(1)*x(6))) + (y(7)*(x(3)*y(6))) + (y(8)*(x(1)*x(2))) + (y(8)*(x(3)*y(2)));
poly f(180) = -((x(4)*x(1)) + (y(4)*x(2))) + (y(5)*(x(6)*x(6))) + (y(5)*(x(8)*y(6))) + (y(6)*(x(6)*x(2))) + (y(6)*(x(8)*y(2))) + (y(7)*(x(2)*x(6))) + (y(7)*(x(4)*y(6))) + (y(8)*(x(2)*x(2))) + (y(8)*(x(4)*y(2)));
poly f(181) = -((x(5)*x(1)) + (y(5)*x(2))) + (y(1)*(x(5)*x(5))) + (y(1)*(x(7)*y(5))) + (y(2)*(x(5)*x(1))) + (y(2)*(x(7)*y(1))) + (y(3)*(x(1)*x(5))) + (y(3)*(x(3)*y(5))) + (y(4)*(x(1)*x(1))) + (y(4)*(x(3)*y(1)));
poly f(182) = -((x(6)*x(1)) + (y(6)*x(2))) + (y(1)*(x(6)*x(5))) + (y(1)*(x(8)*y(5))) + (y(2)*(x(6)*x(1))) + (y(2)*(x(8)*y(1))) + (y(3)*(x(2)*x(5))) + (y(3)*(x(4)*y(5))) + (y(4)*(x(2)*x(1))) + (y(4)*(x(4)*y(1)));
poly f(183) = -((x(7)*x(1)) + (y(7)*x(2))) + (y(1)*(x(5)*x(6))) + (y(1)*(x(7)*y(6))) + (y(2)*(x(5)*x(2))) + (y(2)*(x(7)*y(2))) + (y(3)*(x(1)*x(6))) + (y(3)*(x(3)*y(6))) + (y(4)*(x(1)*x(2))) + (y(4)*(x(3)*y(2)));
poly f(184) = -((x(8)*x(1)) + (y(8)*x(2))) + (y(1)*(x(6)*x(6))) + (y(1)*(x(8)*y(6))) + (y(2)*(x(6)*x(2))) + (y(2)*(x(8)*y(2))) + (y(3)*(x(2)*x(6))) + (y(3)*(x(4)*y(6))) + (y(4)*(x(2)*x(2))) + (y(4)*(x(4)*y(2)));
poly f(185) = -((x(1)*x(3)) + (y(1)*x(4))) + (y(5)*(x(5)*x(7))) + (y(5)*(x(7)*y(7))) + (y(6)*(x(5)*x(3))) + (y(6)*(x(7)*y(3))) + (y(7)*(x(1)*x(7))) + (y(7)*(x(3)*y(7))) + (y(8)*(x(1)*x(3))) + (y(8)*(x(3)*y(3)));
poly f(186) = -((x(2)*x(3)) + (y(2)*x(4))) + (y(5)*(x(6)*x(7))) + (y(5)*(x(8)*y(7))) + (y(6)*(x(6)*x(3))) + (y(6)*(x(8)*y(3))) + (y(7)*(x(2)*x(7))) + (y(7)*(x(4)*y(7))) + (y(8)*(x(2)*x(3))) + (y(8)*(x(4)*y(3)));
poly f(187) = -((x(3)*x(3)) + (y(3)*x(4))) + (y(5)*(x(5)*x(8))) + (y(5)*(x(7)*y(8))) + (y(6)*(x(5)*x(4))) + (y(6)*(x(7)*y(4))) + (y(7)*(x(1)*x(8))) + (y(7)*(x(3)*y(8))) + (y(8)*(x(1)*x(4))) + (y(8)*(x(3)*y(4)));
poly f(188) = -((x(4)*x(3)) + (y(4)*x(4))) + (y(5)*(x(6)*x(8))) + (y(5)*(x(8)*y(8))) + (y(6)*(x(6)*x(4))) + (y(6)*(x(8)*y(4))) + (y(7)*(x(2)*x(8))) + (y(7)*(x(4)*y(8))) + (y(8)*(x(2)*x(4))) + (y(8)*(x(4)*y(4)));
poly f(189) = -((x(5)*x(3)) + (y(5)*x(4))) + (y(1)*(x(5)*x(7))) + (y(1)*(x(7)*y(7))) + (y(2)*(x(5)*x(3))) + (y(2)*(x(7)*y(3))) + (y(3)*(x(1)*x(7))) + (y(3)*(x(3)*y(7))) + (y(4)*(x(1)*x(3))) + (y(4)*(x(3)*y(3)));
poly f(190) = -((x(6)*x(3)) + (y(6)*x(4))) + (y(1)*(x(6)*x(7))) + (y(1)*(x(8)*y(7))) + (y(2)*(x(6)*x(3))) + (y(2)*(x(8)*y(3))) + (y(3)*(x(2)*x(7))) + (y(3)*(x(4)*y(7))) + (y(4)*(x(2)*x(3))) + (y(4)*(x(4)*y(3)));
poly f(191) = -((x(7)*x(3)) + (y(7)*x(4))) + (y(1)*(x(5)*x(8))) + (y(1)*(x(7)*y(8))) + (y(2)*(x(5)*x(4))) + (y(2)*(x(7)*y(4))) + (y(3)*(x(1)*x(8))) + (y(3)*(x(3)*y(8))) + (y(4)*(x(1)*x(4))) + (y(4)*(x(3)*y(4)));
poly f(192) = -((x(8)*x(3)) + (y(8)*x(4))) + (y(1)*(x(6)*x(8))) + (y(1)*(x(8)*y(8))) + (y(2)*(x(6)*x(4))) + (y(2)*(x(8)*y(4))) + (y(3)*(x(2)*x(8))) + (y(3)*(x(4)*y(8))) + (y(4)*(x(2)*x(4))) + (y(4)*(x(4)*y(4)));
poly f(193) = -((x(5)*x(1)) + (x(7)*y(1))) + ((y(1)*x(1))*x(1)) + ((y(1)*y(1))*x(2)) + ((y(2)*x(5))*x(1)) + ((y(2)*y(5))*x(2)) + ((y(3)*x(1))*x(5)) + ((y(3)*y(1))*x(6)) + ((y(4)*x(5))*x(5)) + ((y(4)*y(5))*x(6));
poly f(194) = -((x(5)*x(2)) + (x(7)*y(2))) + ((y(1)*x(3))*x(1)) + ((y(1)*y(3))*x(2)) + ((y(2)*x(7))*x(1)) + ((y(2)*y(7))*x(2)) + ((y(3)*x(3))*x(5)) + ((y(3)*y(3))*x(6)) + ((y(4)*x(7))*x(5)) + ((y(4)*y(7))*x(6));
poly f(195) = -((x(5)*x(3)) + (x(7)*y(3))) + ((y(1)*x(1))*x(3)) + ((y(1)*y(1))*x(4)) + ((y(2)*x(5))*x(3)) + ((y(2)*y(5))*x(4)) + ((y(3)*x(1))*x(7)) + ((y(3)*y(1))*x(8)) + ((y(4)*x(5))*x(7)) + ((y(4)*y(5))*x(8));
poly f(196) = -((x(5)*x(4)) + (x(7)*y(4))) + ((y(1)*x(3))*x(3)) + ((y(1)*y(3))*x(4)) + ((y(2)*x(7))*x(3)) + ((y(2)*y(7))*x(4)) + ((y(3)*x(3))*x(7)) + ((y(3)*y(3))*x(8)) + ((y(4)*x(7))*x(7)) + ((y(4)*y(7))*x(8));
poly f(197) = -((x(5)*x(5)) + (x(7)*y(5))) + ((y(5)*x(1))*x(1)) + ((y(5)*y(1))*x(2)) + ((y(6)*x(5))*x(1)) + ((y(6)*y(5))*x(2)) + ((y(7)*x(1))*x(5)) + ((y(7)*y(1))*x(6)) + ((y(8)*x(5))*x(5)) + ((y(8)*y(5))*x(6));
poly f(198) = -((x(5)*x(6)) + (x(7)*y(6))) + ((y(5)*x(3))*x(1)) + ((y(5)*y(3))*x(2)) + ((y(6)*x(7))*x(1)) + ((y(6)*y(7))*x(2)) + ((y(7)*x(3))*x(5)) + ((y(7)*y(3))*x(6)) + ((y(8)*x(7))*x(5)) + ((y(8)*y(7))*x(6));
poly f(199) = -((x(5)*x(7)) + (x(7)*y(7))) + ((y(5)*x(1))*x(3)) + ((y(5)*y(1))*x(4)) + ((y(6)*x(5))*x(3)) + ((y(6)*y(5))*x(4)) + ((y(7)*x(1))*x(7)) + ((y(7)*y(1))*x(8)) + ((y(8)*x(5))*x(7)) + ((y(8)*y(5))*x(8));
poly f(200) = -((x(5)*x(8)) + (x(7)*y(8))) + ((y(5)*x(3))*x(3)) + ((y(5)*y(3))*x(4)) + ((y(6)*x(7))*x(3)) + ((y(6)*y(7))*x(4)) + ((y(7)*x(3))*x(7)) + ((y(7)*y(3))*x(8)) + ((y(8)*x(7))*x(7)) + ((y(8)*y(7))*x(8));
poly f(201) = -((x(6)*x(1)) + (x(8)*y(1))) + ((y(1)*x(2))*x(1)) + ((y(1)*y(2))*x(2)) + ((y(2)*x(6))*x(1)) + ((y(2)*y(6))*x(2)) + ((y(3)*x(2))*x(5)) + ((y(3)*y(2))*x(6)) + ((y(4)*x(6))*x(5)) + ((y(4)*y(6))*x(6));
poly f(202) = -((x(6)*x(2)) + (x(8)*y(2))) + ((y(1)*x(4))*x(1)) + ((y(1)*y(4))*x(2)) + ((y(2)*x(8))*x(1)) + ((y(2)*y(8))*x(2)) + ((y(3)*x(4))*x(5)) + ((y(3)*y(4))*x(6)) + ((y(4)*x(8))*x(5)) + ((y(4)*y(8))*x(6));
poly f(203) = -((x(6)*x(3)) + (x(8)*y(3))) + ((y(1)*x(2))*x(3)) + ((y(1)*y(2))*x(4)) + ((y(2)*x(6))*x(3)) + ((y(2)*y(6))*x(4)) + ((y(3)*x(2))*x(7)) + ((y(3)*y(2))*x(8)) + ((y(4)*x(6))*x(7)) + ((y(4)*y(6))*x(8));
poly f(204) = -((x(6)*x(4)) + (x(8)*y(4))) + ((y(1)*x(4))*x(3)) + ((y(1)*y(4))*x(4)) + ((y(2)*x(8))*x(3)) + ((y(2)*y(8))*x(4)) + ((y(3)*x(4))*x(7)) + ((y(3)*y(4))*x(8)) + ((y(4)*x(8))*x(7)) + ((y(4)*y(8))*x(8));
poly f(205) = -((x(6)*x(5)) + (x(8)*y(5))) + ((y(5)*x(2))*x(1)) + ((y(5)*y(2))*x(2)) + ((y(6)*x(6))*x(1)) + ((y(6)*y(6))*x(2)) + ((y(7)*x(2))*x(5)) + ((y(7)*y(2))*x(6)) + ((y(8)*x(6))*x(5)) + ((y(8)*y(6))*x(6));
poly f(206) = -((x(6)*x(6)) + (x(8)*y(6))) + ((y(5)*x(4))*x(1)) + ((y(5)*y(4))*x(2)) + ((y(6)*x(8))*x(1)) + ((y(6)*y(8))*x(2)) + ((y(7)*x(4))*x(5)) + ((y(7)*y(4))*x(6)) + ((y(8)*x(8))*x(5)) + ((y(8)*y(8))*x(6));
poly f(207) = -((x(6)*x(7)) + (x(8)*y(7))) + ((y(5)*x(2))*x(3)) + ((y(5)*y(2))*x(4)) + ((y(6)*x(6))*x(3)) + ((y(6)*y(6))*x(4)) + ((y(7)*x(2))*x(7)) + ((y(7)*y(2))*x(8)) + ((y(8)*x(6))*x(7)) + ((y(8)*y(6))*x(8));
poly f(208) = -((x(6)*x(8)) + (x(8)*y(8))) + ((y(5)*x(4))*x(3)) + ((y(5)*y(4))*x(4)) + ((y(6)*x(8))*x(3)) + ((y(6)*y(8))*x(4)) + ((y(7)*x(4))*x(7)) + ((y(7)*y(4))*x(8)) + ((y(8)*x(8))*x(7)) + ((y(8)*y(8))*x(8));
poly f(209) = ((y(1)*x(5))*x(1)) + ((y(1)*y(5))*x(2)) + ((y(2)*x(1))*x(1)) + ((y(2)*y(1))*x(2)) + ((y(3)*x(5))*x(5)) + ((y(3)*y(5))*x(6)) + ((y(4)*x(1))*x(5)) + ((y(4)*y(1))*x(6)) + (y(5)*(x(5)*x(1))) + (y(5)*(x(7)*y(1))) + (y(6)*(x(5)*x(5))) + (y(6)*(x(7)*y(5))) + (y(7)*(x(1)*x(1))) + (y(7)*(x(3)*y(1))) + (y(8)*(x(1)*x(5))) + (y(8)*(x(3)*y(5)));
poly f(210) = ((y(1)*x(6))*x(1)) + ((y(1)*y(6))*x(2)) + ((y(2)*x(2))*x(1)) + ((y(2)*y(2))*x(2)) + ((y(3)*x(6))*x(5)) + ((y(3)*y(6))*x(6)) + ((y(4)*x(2))*x(5)) + ((y(4)*y(2))*x(6)) + (y(5)*(x(6)*x(1))) + (y(5)*(x(8)*y(1))) + (y(6)*(x(6)*x(5))) + (y(6)*(x(8)*y(5))) + (y(7)*(x(2)*x(1))) + (y(7)*(x(4)*y(1))) + (y(8)*(x(2)*x(5))) + (y(8)*(x(4)*y(5)));
poly f(211) = ((y(1)*x(7))*x(1)) + ((y(1)*y(7))*x(2)) + ((y(2)*x(3))*x(1)) + ((y(2)*y(3))*x(2)) + ((y(3)*x(7))*x(5)) + ((y(3)*y(7))*x(6)) + ((y(4)*x(3))*x(5)) + ((y(4)*y(3))*x(6)) + (y(5)*(x(5)*x(2))) + (y(5)*(x(7)*y(2))) + (y(6)*(x(5)*x(6))) + (y(6)*(x(7)*y(6))) + (y(7)*(x(1)*x(2))) + (y(7)*(x(3)*y(2))) + (y(8)*(x(1)*x(6))) + (y(8)*(x(3)*y(6)));
poly f(212) = ((y(1)*x(8))*x(1)) + ((y(1)*y(8))*x(2)) + ((y(2)*x(4))*x(1)) + ((y(2)*y(4))*x(2)) + ((y(3)*x(8))*x(5)) + ((y(3)*y(8))*x(6)) + ((y(4)*x(4))*x(5)) + ((y(4)*y(4))*x(6)) + (y(5)*(x(6)*x(2))) + (y(5)*(x(8)*y(2))) + (y(6)*(x(6)*x(6))) + (y(6)*(x(8)*y(6))) + (y(7)*(x(2)*x(2))) + (y(7)*(x(4)*y(2))) + (y(8)*(x(2)*x(6))) + (y(8)*(x(4)*y(6)));
poly f(213) = ((y(1)*x(5))*x(3)) + ((y(1)*y(5))*x(4)) + ((y(2)*x(1))*x(3)) + ((y(2)*y(1))*x(4)) + ((y(3)*x(5))*x(7)) + ((y(3)*y(5))*x(8)) + ((y(4)*x(1))*x(7)) + ((y(4)*y(1))*x(8)) + (y(5)*(x(5)*x(3))) + (y(5)*(x(7)*y(3))) + (y(6)*(x(5)*x(7))) + (y(6)*(x(7)*y(7))) + (y(7)*(x(1)*x(3))) + (y(7)*(x(3)*y(3))) + (y(8)*(x(1)*x(7))) + (y(8)*(x(3)*y(7)));
poly f(214) = ((y(1)*x(6))*x(3)) + ((y(1)*y(6))*x(4)) + ((y(2)*x(2))*x(3)) + ((y(2)*y(2))*x(4)) + ((y(3)*x(6))*x(7)) + ((y(3)*y(6))*x(8)) + ((y(4)*x(2))*x(7)) + ((y(4)*y(2))*x(8)) + (y(5)*(x(6)*x(3))) + (y(5)*(x(8)*y(3))) + (y(6)*(x(6)*x(7))) + (y(6)*(x(8)*y(7))) + (y(7)*(x(2)*x(3))) + (y(7)*(x(4)*y(3))) + (y(8)*(x(2)*x(7))) + (y(8)*(x(4)*y(7)));
poly f(215) = ((y(1)*x(7))*x(3)) + ((y(1)*y(7))*x(4)) + ((y(2)*x(3))*x(3)) + ((y(2)*y(3))*x(4)) + ((y(3)*x(7))*x(7)) + ((y(3)*y(7))*x(8)) + ((y(4)*x(3))*x(7)) + ((y(4)*y(3))*x(8)) + (y(5)*(x(5)*x(4))) + (y(5)*(x(7)*y(4))) + (y(6)*(x(5)*x(8))) + (y(6)*(x(7)*y(8))) + (y(7)*(x(1)*x(4))) + (y(7)*(x(3)*y(4))) + (y(8)*(x(1)*x(8))) + (y(8)*(x(3)*y(8)));
poly f(216) = ((y(1)*x(8))*x(3)) + ((y(1)*y(8))*x(4)) + ((y(2)*x(4))*x(3)) + ((y(2)*y(4))*x(4)) + ((y(3)*x(8))*x(7)) + ((y(3)*y(8))*x(8)) + ((y(4)*x(4))*x(7)) + ((y(4)*y(4))*x(8)) + (y(5)*(x(6)*x(4))) + (y(5)*(x(8)*y(4))) + (y(6)*(x(6)*x(8))) + (y(6)*(x(8)*y(8))) + (y(7)*(x(2)*x(4))) + (y(7)*(x(4)*y(4))) + (y(8)*(x(2)*x(8))) + (y(8)*(x(4)*y(8)));
poly f(217) = (y(1)*(x(5)*x(1))) + (y(1)*(x(7)*y(1))) + (y(2)*(x(5)*x(5))) + (y(2)*(x(7)*y(5))) + (y(3)*(x(1)*x(1))) + (y(3)*(x(3)*y(1))) + (y(4)*(x(1)*x(5))) + (y(4)*(x(3)*y(5))) + ((y(5)*x(5))*x(1)) + ((y(5)*y(5))*x(2)) + ((y(6)*x(1))*x(1)) + ((y(6)*y(1))*x(2)) + ((y(7)*x(5))*x(5)) + ((y(7)*y(5))*x(6)) + ((y(8)*x(1))*x(5)) + ((y(8)*y(1))*x(6));
poly f(218) = (y(1)*(x(5)*x(2))) + (y(1)*(x(7)*y(2))) + (y(2)*(x(5)*x(6))) + (y(2)*(x(7)*y(6))) + (y(3)*(x(1)*x(2))) + (y(3)*(x(3)*y(2))) + (y(4)*(x(1)*x(6))) + (y(4)*(x(3)*y(6))) + ((y(5)*x(7))*x(1)) + ((y(5)*y(7))*x(2)) + ((y(6)*x(3))*x(1)) + ((y(6)*y(3))*x(2)) + ((y(7)*x(7))*x(5)) + ((y(7)*y(7))*x(6)) + ((y(8)*x(3))*x(5)) + ((y(8)*y(3))*x(6));
poly f(219) = (y(1)*(x(5)*x(3))) + (y(1)*(x(7)*y(3))) + (y(2)*(x(5)*x(7))) + (y(2)*(x(7)*y(7))) + (y(3)*(x(1)*x(3))) + (y(3)*(x(3)*y(3))) + (y(4)*(x(1)*x(7))) + (y(4)*(x(3)*y(7))) + ((y(5)*x(5))*x(3)) + ((y(5)*y(5))*x(4)) + ((y(6)*x(1))*x(3)) + ((y(6)*y(1))*x(4)) + ((y(7)*x(5))*x(7)) + ((y(7)*y(5))*x(8)) + ((y(8)*x(1))*x(7)) + ((y(8)*y(1))*x(8));
poly f(220) = (y(1)*(x(5)*x(4))) + (y(1)*(x(7)*y(4))) + (y(2)*(x(5)*x(8))) + (y(2)*(x(7)*y(8))) + (y(3)*(x(1)*x(4))) + (y(3)*(x(3)*y(4))) + (y(4)*(x(1)*x(8))) + (y(4)*(x(3)*y(8))) + ((y(5)*x(7))*x(3)) + ((y(5)*y(7))*x(4)) + ((y(6)*x(3))*x(3)) + ((y(6)*y(3))*x(4)) + ((y(7)*x(7))*x(7)) + ((y(7)*y(7))*x(8)) + ((y(8)*x(3))*x(7)) + ((y(8)*y(3))*x(8));
poly f(221) = (y(1)*(x(6)*x(1))) + (y(1)*(x(8)*y(1))) + (y(2)*(x(6)*x(5))) + (y(2)*(x(8)*y(5))) + (y(3)*(x(2)*x(1))) + (y(3)*(x(4)*y(1))) + (y(4)*(x(2)*x(5))) + (y(4)*(x(4)*y(5))) + ((y(5)*x(6))*x(1)) + ((y(5)*y(6))*x(2)) + ((y(6)*x(2))*x(1)) + ((y(6)*y(2))*x(2)) + ((y(7)*x(6))*x(5)) + ((y(7)*y(6))*x(6)) + ((y(8)*x(2))*x(5)) + ((y(8)*y(2))*x(6));
poly f(222) = (y(1)*(x(6)*x(2))) + (y(1)*(x(8)*y(2))) + (y(2)*(x(6)*x(6))) + (y(2)*(x(8)*y(6))) + (y(3)*(x(2)*x(2))) + (y(3)*(x(4)*y(2))) + (y(4)*(x(2)*x(6))) + (y(4)*(x(4)*y(6))) + ((y(5)*x(8))*x(1)) + ((y(5)*y(8))*x(2)) + ((y(6)*x(4))*x(1)) + ((y(6)*y(4))*x(2)) + ((y(7)*x(8))*x(5)) + ((y(7)*y(8))*x(6)) + ((y(8)*x(4))*x(5)) + ((y(8)*y(4))*x(6));
poly f(223) = (y(1)*(x(6)*x(3))) + (y(1)*(x(8)*y(3))) + (y(2)*(x(6)*x(7))) + (y(2)*(x(8)*y(7))) + (y(3)*(x(2)*x(3))) + (y(3)*(x(4)*y(3))) + (y(4)*(x(2)*x(7))) + (y(4)*(x(4)*y(7))) + ((y(5)*x(6))*x(3)) + ((y(5)*y(6))*x(4)) + ((y(6)*x(2))*x(3)) + ((y(6)*y(2))*x(4)) + ((y(7)*x(6))*x(7)) + ((y(7)*y(6))*x(8)) + ((y(8)*x(2))*x(7)) + ((y(8)*y(2))*x(8));
poly f(224) = (y(1)*(x(6)*x(4))) + (y(1)*(x(8)*y(4))) + (y(2)*(x(6)*x(8))) + (y(2)*(x(8)*y(8))) + (y(3)*(x(2)*x(4))) + (y(3)*(x(4)*y(4))) + (y(4)*(x(2)*x(8))) + (y(4)*(x(4)*y(8))) + ((y(5)*x(8))*x(3)) + ((y(5)*y(8))*x(4)) + ((y(6)*x(4))*x(3)) + ((y(6)*y(4))*x(4)) + ((y(7)*x(8))*x(7)) + ((y(7)*y(8))*x(8)) + ((y(8)*x(4))*x(7)) + ((y(8)*y(4))*x(8));
ideal i=f(1..224);
ideal si=std(i);
si;
matrix T;
ideal sm=liftstd(i,T);
sm;
int k;
for (k=1; k<=224; k=k+1) {
"---";
k;
"---";
T[k,1];
};
quit;



==> anc/code-0.txt <==
ring r=0,(x(1..8),y(1..8)),wp;
poly f(1) = -1 + (y(1)*y(6)) + (y(2)*y(2)) + (y(3)*x(6)) + (y(4)*x(2));
poly f(2) = (y(1)*y(1)) + (y(2)*y(5)) + (y(3)*x(1)) + (y(4)*x(5)) + y(6);
poly f(3) = (y(1)*y(2)) + (y(2)*y(6)) + (y(3)*x(2)) + (y(4)*x(6)) + y(5);
poly f(4) = (y(1)*y(3)) + (y(2)*y(7)) + (y(3)*x(3)) + (y(4)*x(7)) + y(8);
poly f(5) = (y(1)*y(4)) + (y(2)*y(8)) + (y(3)*x(4)) + (y(4)*x(8)) + y(7);
poly f(6) = (y(1)*y(5)) + (y(2)*y(1)) + (y(3)*x(5)) + (y(4)*x(1));
poly f(7) = (y(1)*y(7)) + (y(2)*y(3)) + (y(3)*x(7)) + (y(4)*x(3));
poly f(8) = (y(1)*y(8)) + (y(2)*y(4)) + (y(3)*x(8)) + (y(4)*x(4));
poly f(9) = -1 + (y(5)*y(5)) + (y(6)*y(1)) + (y(7)*x(5)) + (y(8)*x(1));
poly f(10) = y(1) + (y(5)*y(2)) + (y(6)*y(6)) + (y(7)*x(2)) + (y(8)*x(6));
poly f(11) = y(2) + (y(5)*y(1)) + (y(6)*y(5)) + (y(7)*x(1)) + (y(8)*x(5));
poly f(12) = y(3) + (y(5)*y(4)) + (y(6)*y(8)) + (y(7)*x(4)) + (y(8)*x(8));
poly f(13) = y(4) + (y(5)*y(3)) + (y(6)*y(7)) + (y(7)*x(3)) + (y(8)*x(7));
poly f(14) = (y(5)*y(6)) + (y(6)*y(2)) + (y(7)*x(6)) + (y(8)*x(2));
poly f(15) = (y(5)*y(7)) + (y(6)*y(3)) + (y(7)*x(7)) + (y(8)*x(3));
poly f(16) = (y(5)*y(8)) + (y(6)*y(4)) + (y(7)*x(8)) + (y(8)*x(4));
poly f(17) = -1 + (x(5)*y(7)) + (x(6)*y(3)) + (x(7)*x(7)) + (x(8)*x(3));
poly f(18) = x(1) + (x(5)*y(2)) + (x(6)*y(6)) + (x(7)*x(2)) + (x(8)*x(6));
poly f(19) = x(2) + (x(5)*y(1)) + (x(6)*y(5)) + (x(7)*x(1)) + (x(8)*x(5));
poly f(20) = x(3) + (x(5)*y(4)) + (x(6)*y(8)) + (x(7)*x(4)) + (x(8)*x(8));
poly f(21) = x(4) + (x(5)*y(3)) + (x(6)*y(7)) + (x(7)*x(3)) + (x(8)*x(7));
poly f(22) = (x(5)*y(5)) + (x(6)*y(1)) + (x(7)*x(5)) + (x(8)*x(1));
poly f(23) = (x(5)*y(6)) + (x(6)*y(2)) + (x(7)*x(6)) + (x(8)*x(2));
poly f(24) = (x(5)*y(8)) + (x(6)*y(4)) + (x(7)*x(8)) + (x(8)*x(4));
poly f(25) = -1 + (x(1)*y(8)) + (x(2)*y(4)) + (x(3)*x(8)) + (x(4)*x(4));
poly f(26) = (x(1)*y(1)) + (x(2)*y(5)) + (x(3)*x(1)) + (x(4)*x(5)) + x(6);
poly f(27) = (x(1)*y(2)) + (x(2)*y(6)) + (x(3)*x(2)) + (x(4)*x(6)) + x(5);
poly f(28) = (x(1)*y(3)) + (x(2)*y(7)) + (x(3)*x(3)) + (x(4)*x(7)) + x(8);
poly f(29) = (x(1)*y(4)) + (x(2)*y(8)) + (x(3)*x(4)) + (x(4)*x(8)) + x(7);
poly f(30) = (x(1)*y(5)) + (x(2)*y(1)) + (x(3)*x(5)) + (x(4)*x(1));
poly f(31) = (x(1)*y(6)) + (x(2)*y(2)) + (x(3)*x(6)) + (x(4)*x(2));
poly f(32) = (x(1)*y(7)) + (x(2)*y(3)) + (x(3)*x(7)) + (x(4)*x(3));
poly f(33) = -((x(1)*y(1)) + (y(1)*y(2))) + (y(5)*(y(5)*x(5))) + (y(5)*(y(7)*y(5))) + (y(6)*(y(5)*x(1))) + (y(6)*(y(7)*y(1))) + (y(7)*(y(1)*x(5))) + (y(7)*(y(3)*y(5))) + (y(8)*(y(1)*x(1))) + (y(8)*(y(3)*y(1)));
poly f(34) = -((x(2)*y(1)) + (y(2)*y(2))) + (y(5)*(y(6)*x(5))) + (y(5)*(y(8)*y(5))) + (y(6)*(y(6)*x(1))) + (y(6)*(y(8)*y(1))) + (y(7)*(y(2)*x(5))) + (y(7)*(y(4)*y(5))) + (y(8)*(y(2)*x(1))) + (y(8)*(y(4)*y(1)));
poly f(35) = -((x(3)*y(1)) + (y(3)*y(2))) + (y(5)*(y(5)*x(6))) + (y(5)*(y(7)*y(6))) + (y(6)*(y(5)*x(2))) + (y(6)*(y(7)*y(2))) + (y(7)*(y(1)*x(6))) + (y(7)*(y(3)*y(6))) + (y(8)*(y(1)*x(2))) + (y(8)*(y(3)*y(2)));
poly f(36) = -((x(4)*y(1)) + (y(4)*y(2))) + (y(5)*(y(6)*x(6))) + (y(5)*(y(8)*y(6))) + (y(6)*(y(6)*x(2))) + (y(6)*(y(8)*y(2))) + (y(7)*(y(2)*x(6))) + (y(7)*(y(4)*y(6))) + (y(8)*(y(2)*x(2))) + (y(8)*(y(4)*y(2)));
poly f(37) = -((x(5)*y(1)) + (y(5)*y(2))) + (y(1)*(y(5)*x(5))) + (y(1)*(y(7)*y(5))) + (y(2)*(y(5)*x(1))) + (y(2)*(y(7)*y(1))) + (y(3)*(y(1)*x(5))) + (y(3)*(y(3)*y(5))) + (y(4)*(y(1)*x(1))) + (y(4)*(y(3)*y(1)));
poly f(38) = -((x(6)*y(1)) + (y(6)*y(2))) + (y(1)*(y(6)*x(5))) + (y(1)*(y(8)*y(5))) + (y(2)*(y(6)*x(1))) + (y(2)*(y(8)*y(1))) + (y(3)*(y(2)*x(5))) + (y(3)*(y(4)*y(5))) + (y(4)*(y(2)*x(1))) + (y(4)*(y(4)*y(1)));
poly f(39) = -((x(7)*y(1)) + (y(7)*y(2))) + (y(1)*(y(5)*x(6))) + (y(1)*(y(7)*y(6))) + (y(2)*(y(5)*x(2))) + (y(2)*(y(7)*y(2))) + (y(3)*(y(1)*x(6))) + (y(3)*(y(3)*y(6))) + (y(4)*(y(1)*x(2))) + (y(4)*(y(3)*y(2)));
poly f(40) = -((x(8)*y(1)) + (y(8)*y(2))) + (y(1)*(y(6)*x(6))) + (y(1)*(y(8)*y(6))) + (y(2)*(y(6)*x(2))) + (y(2)*(y(8)*y(2))) + (y(3)*(y(2)*x(6))) + (y(3)*(y(4)*y(6))) + (y(4)*(y(2)*x(2))) + (y(4)*(y(4)*y(2)));
poly f(41) = -((x(1)*y(3)) + (y(1)*y(4))) + (y(5)*(y(5)*x(7))) + (y(5)*(y(7)*y(7))) + (y(6)*(y(5)*x(3))) + (y(6)*(y(7)*y(3))) + (y(7)*(y(1)*x(7))) + (y(7)*(y(3)*y(7))) + (y(8)*(y(1)*x(3))) + (y(8)*(y(3)*y(3)));
poly f(42) = -((x(2)*y(3)) + (y(2)*y(4))) + (y(5)*(y(6)*x(7))) + (y(5)*(y(8)*y(7))) + (y(6)*(y(6)*x(3))) + (y(6)*(y(8)*y(3))) + (y(7)*(y(2)*x(7))) + (y(7)*(y(4)*y(7))) + (y(8)*(y(2)*x(3))) + (y(8)*(y(4)*y(3)));
poly f(43) = -((x(3)*y(3)) + (y(3)*y(4))) + (y(5)*(y(5)*x(8))) + (y(5)*(y(7)*y(8))) + (y(6)*(y(5)*x(4))) + (y(6)*(y(7)*y(4))) + (y(7)*(y(1)*x(8))) + (y(7)*(y(3)*y(8))) + (y(8)*(y(1)*x(4))) + (y(8)*(y(3)*y(4)));
poly f(44) = -((x(4)*y(3)) + (y(4)*y(4))) + (y(5)*(y(6)*x(8))) + (y(5)*(y(8)*y(8))) + (y(6)*(y(6)*x(4))) + (y(6)*(y(8)*y(4))) + (y(7)*(y(2)*x(8))) + (y(7)*(y(4)*y(8))) + (y(8)*(y(2)*x(4))) + (y(8)*(y(4)*y(4)));
poly f(45) = -((x(5)*y(3)) + (y(5)*y(4))) + (y(1)*(y(5)*x(7))) + (y(1)*(y(7)*y(7))) + (y(2)*(y(5)*x(3))) + (y(2)*(y(7)*y(3))) + (y(3)*(y(1)*x(7))) + (y(3)*(y(3)*y(7))) + (y(4)*(y(1)*x(3))) + (y(4)*(y(3)*y(3)));
poly f(46) = -((x(6)*y(3)) + (y(6)*y(4))) + (y(1)*(y(6)*x(7))) + (y(1)*(y(8)*y(7))) + (y(2)*(y(6)*x(3))) + (y(2)*(y(8)*y(3))) + (y(3)*(y(2)*x(7))) + (y(3)*(y(4)*y(7))) + (y(4)*(y(2)*x(3))) + (y(4)*(y(4)*y(3)));
poly f(47) = -((x(7)*y(3)) + (y(7)*y(4))) + (y(1)*(y(5)*x(8))) + (y(1)*(y(7)*y(8))) + (y(2)*(y(5)*x(4))) + (y(2)*(y(7)*y(4))) + (y(3)*(y(1)*x(8))) + (y(3)*(y(3)*y(8))) + (y(4)*(y(1)*x(4))) + (y(4)*(y(3)*y(4)));
poly f(48) = -((x(8)*y(3)) + (y(8)*y(4))) + (y(1)*(y(6)*x(8))) + (y(1)*(y(8)*y(8))) + (y(2)*(y(6)*x(4))) + (y(2)*(y(8)*y(4))) + (y(3)*(y(2)*x(8))) + (y(3)*(y(4)*y(8))) + (y(4)*(y(2)*x(4))) + (y(4)*(y(4)*y(4)));
poly f(49) = -((y(5)*x(1)) + (y(7)*y(1))) + ((y(1)*x(1))*y(1)) + ((y(1)*y(1))*y(2)) + ((y(2)*x(5))*y(1)) + ((y(2)*y(5))*y(2)) + ((y(3)*x(1))*y(5)) + ((y(3)*y(1))*y(6)) + ((y(4)*x(5))*y(5)) + ((y(4)*y(5))*y(6));
poly f(50) = -((y(5)*x(2)) + (y(7)*y(2))) + ((y(1)*x(3))*y(1)) + ((y(1)*y(3))*y(2)) + ((y(2)*x(7))*y(1)) + ((y(2)*y(7))*y(2)) + ((y(3)*x(3))*y(5)) + ((y(3)*y(3))*y(6)) + ((y(4)*x(7))*y(5)) + ((y(4)*y(7))*y(6));
poly f(51) = -((y(5)*x(3)) + (y(7)*y(3))) + ((y(1)*x(1))*y(3)) + ((y(1)*y(1))*y(4)) + ((y(2)*x(5))*y(3)) + ((y(2)*y(5))*y(4)) + ((y(3)*x(1))*y(7)) + ((y(3)*y(1))*y(8)) + ((y(4)*x(5))*y(7)) + ((y(4)*y(5))*y(8));
poly f(52) = -((y(5)*x(4)) + (y(7)*y(4))) + ((y(1)*x(3))*y(3)) + ((y(1)*y(3))*y(4)) + ((y(2)*x(7))*y(3)) + ((y(2)*y(7))*y(4)) + ((y(3)*x(3))*y(7)) + ((y(3)*y(3))*y(8)) + ((y(4)*x(7))*y(7)) + ((y(4)*y(7))*y(8));
poly f(53) = -((y(5)*x(5)) + (y(7)*y(5))) + ((y(5)*x(1))*y(1)) + ((y(5)*y(1))*y(2)) + ((y(6)*x(5))*y(1)) + ((y(6)*y(5))*y(2)) + ((y(7)*x(1))*y(5)) + ((y(7)*y(1))*y(6)) + ((y(8)*x(5))*y(5)) + ((y(8)*y(5))*y(6));
poly f(54) = -((y(5)*x(6)) + (y(7)*y(6))) + ((y(5)*x(3))*y(1)) + ((y(5)*y(3))*y(2)) + ((y(6)*x(7))*y(1)) + ((y(6)*y(7))*y(2)) + ((y(7)*x(3))*y(5)) + ((y(7)*y(3))*y(6)) + ((y(8)*x(7))*y(5)) + ((y(8)*y(7))*y(6));
poly f(55) = -((y(5)*x(7)) + (y(7)*y(7))) + ((y(5)*x(1))*y(3)) + ((y(5)*y(1))*y(4)) + ((y(6)*x(5))*y(3)) + ((y(6)*y(5))*y(4)) + ((y(7)*x(1))*y(7)) + ((y(7)*y(1))*y(8)) + ((y(8)*x(5))*y(7)) + ((y(8)*y(5))*y(8));
poly f(56) = -((y(5)*x(8)) + (y(7)*y(8))) + ((y(5)*x(3))*y(3)) + ((y(5)*y(3))*y(4)) + ((y(6)*x(7))*y(3)) + ((y(6)*y(7))*y(4)) + ((y(7)*x(3))*y(7)) + ((y(7)*y(3))*y(8)) + ((y(8)*x(7))*y(7)) + ((y(8)*y(7))*y(8));
poly f(57) = -((y(6)*x(1)) + (y(8)*y(1))) + ((y(1)*x(2))*y(1)) + ((y(1)*y(2))*y(2)) + ((y(2)*x(6))*y(1)) + ((y(2)*y(6))*y(2)) + ((y(3)*x(2))*y(5)) + ((y(3)*y(2))*y(6)) + ((y(4)*x(6))*y(5)) + ((y(4)*y(6))*y(6));
poly f(58) = -((y(6)*x(2)) + (y(8)*y(2))) + ((y(1)*x(4))*y(1)) + ((y(1)*y(4))*y(2)) + ((y(2)*x(8))*y(1)) + ((y(2)*y(8))*y(2)) + ((y(3)*x(4))*y(5)) + ((y(3)*y(4))*y(6)) + ((y(4)*x(8))*y(5)) + ((y(4)*y(8))*y(6));
poly f(59) = -((y(6)*x(3)) + (y(8)*y(3))) + ((y(1)*x(2))*y(3)) + ((y(1)*y(2))*y(4)) + ((y(2)*x(6))*y(3)) + ((y(2)*y(6))*y(4)) + ((y(3)*x(2))*y(7)) + ((y(3)*y(2))*y(8)) + ((y(4)*x(6))*y(7)) + ((y(4)*y(6))*y(8));
poly f(60) = -((y(6)*x(4)) + (y(8)*y(4))) + ((y(1)*x(4))*y(3)) + ((y(1)*y(4))*y(4)) + ((y(2)*x(8))*y(3)) + ((y(2)*y(8))*y(4)) + ((y(3)*x(4))*y(7)) + ((y(3)*y(4))*y(8)) + ((y(4)*x(8))*y(7)) + ((y(4)*y(8))*y(8));
poly f(61) = -((y(6)*x(5)) + (y(8)*y(5))) + ((y(5)*x(2))*y(1)) + ((y(5)*y(2))*y(2)) + ((y(6)*x(6))*y(1)) + ((y(6)*y(6))*y(2)) + ((y(7)*x(2))*y(5)) + ((y(7)*y(2))*y(6)) + ((y(8)*x(6))*y(5)) + ((y(8)*y(6))*y(6));
poly f(62) = -((y(6)*x(6)) + (y(8)*y(6))) + ((y(5)*x(4))*y(1)) + ((y(5)*y(4))*y(2)) + ((y(6)*x(8))*y(1)) + ((y(6)*y(8))*y(2)) + ((y(7)*x(4))*y(5)) + ((y(7)*y(4))*y(6)) + ((y(8)*x(8))*y(5)) + ((y(8)*y(8))*y(6));
poly f(63) = -((y(6)*x(7)) + (y(8)*y(7))) + ((y(5)*x(2))*y(3)) + ((y(5)*y(2))*y(4)) + ((y(6)*x(6))*y(3)) + ((y(6)*y(6))*y(4)) + ((y(7)*x(2))*y(7)) + ((y(7)*y(2))*y(8)) + ((y(8)*x(6))*y(7)) + ((y(8)*y(6))*y(8));
poly f(64) = -((y(6)*x(8)) + (y(8)*y(8))) + ((y(5)*x(4))*y(3)) + ((y(5)*y(4))*y(4)) + ((y(6)*x(8))*y(3)) + ((y(6)*y(8))*y(4)) + ((y(7)*x(4))*y(7)) + ((y(7)*y(4))*y(8)) + ((y(8)*x(8))*y(7)) + ((y(8)*y(8))*y(8));
poly f(65) = ((y(1)*x(5))*y(1)) + ((y(1)*y(5))*y(2)) + ((y(2)*x(1))*y(1)) + ((y(2)*y(1))*y(2)) + ((y(3)*x(5))*y(5)) + ((y(3)*y(5))*y(6)) + ((y(4)*x(1))*y(5)) + ((y(4)*y(1))*y(6)) + (y(5)*(y(5)*x(1))) + (y(5)*(y(7)*y(1))) + (y(6)*(y(5)*x(5))) + (y(6)*(y(7)*y(5))) + (y(7)*(y(1)*x(1))) + (y(7)*(y(3)*y(1))) + (y(8)*(y(1)*x(5))) + (y(8)*(y(3)*y(5)));
poly f(66) = ((y(1)*x(6))*y(1)) + ((y(1)*y(6))*y(2)) + ((y(2)*x(2))*y(1)) + ((y(2)*y(2))*y(2)) + ((y(3)*x(6))*y(5)) + ((y(3)*y(6))*y(6)) + ((y(4)*x(2))*y(5)) + ((y(4)*y(2))*y(6)) + (y(5)*(y(6)*x(1))) + (y(5)*(y(8)*y(1))) + (y(6)*(y(6)*x(5))) + (y(6)*(y(8)*y(5))) + (y(7)*(y(2)*x(1))) + (y(7)*(y(4)*y(1))) + (y(8)*(y(2)*x(5))) + (y(8)*(y(4)*y(5)));
poly f(67) = ((y(1)*x(7))*y(1)) + ((y(1)*y(7))*y(2)) + ((y(2)*x(3))*y(1)) + ((y(2)*y(3))*y(2)) + ((y(3)*x(7))*y(5)) + ((y(3)*y(7))*y(6)) + ((y(4)*x(3))*y(5)) + ((y(4)*y(3))*y(6)) + (y(5)*(y(5)*x(2))) + (y(5)*(y(7)*y(2))) + (y(6)*(y(5)*x(6))) + (y(6)*(y(7)*y(6))) + (y(7)*(y(1)*x(2))) + (y(7)*(y(3)*y(2))) + (y(8)*(y(1)*x(6))) + (y(8)*(y(3)*y(6)));
poly f(68) = ((y(1)*x(8))*y(1)) + ((y(1)*y(8))*y(2)) + ((y(2)*x(4))*y(1)) + ((y(2)*y(4))*y(2)) + ((y(3)*x(8))*y(5)) + ((y(3)*y(8))*y(6)) + ((y(4)*x(4))*y(5)) + ((y(4)*y(4))*y(6)) + (y(5)*(y(6)*x(2))) + (y(5)*(y(8)*y(2))) + (y(6)*(y(6)*x(6))) + (y(6)*(y(8)*y(6))) + (y(7)*(y(2)*x(2))) + (y(7)*(y(4)*y(2))) + (y(8)*(y(2)*x(6))) + (y(8)*(y(4)*y(6)));
poly f(69) = ((y(1)*x(5))*y(3)) + ((y(1)*y(5))*y(4)) + ((y(2)*x(1))*y(3)) + ((y(2)*y(1))*y(4)) + ((y(3)*x(5))*y(7)) + ((y(3)*y(5))*y(8)) + ((y(4)*x(1))*y(7)) + ((y(4)*y(1))*y(8)) + (y(5)*(y(5)*x(3))) + (y(5)*(y(7)*y(3))) + (y(6)*(y(5)*x(7))) + (y(6)*(y(7)*y(7))) + (y(7)*(y(1)*x(3))) + (y(7)*(y(3)*y(3))) + (y(8)*(y(1)*x(7))) + (y(8)*(y(3)*y(7)));
poly f(70) = ((y(1)*x(6))*y(3)) + ((y(1)*y(6))*y(4)) + ((y(2)*x(2))*y(3)) + ((y(2)*y(2))*y(4)) + ((y(3)*x(6))*y(7)) + ((y(3)*y(6))*y(8)) + ((y(4)*x(2))*y(7)) + ((y(4)*y(2))*y(8)) + (y(5)*(y(6)*x(3))) + (y(5)*(y(8)*y(3))) + (y(6)*(y(6)*x(7))) + (y(6)*(y(8)*y(7))) + (y(7)*(y(2)*x(3))) + (y(7)*(y(4)*y(3))) + (y(8)*(y(2)*x(7))) + (y(8)*(y(4)*y(7)));
poly f(71) = ((y(1)*x(7))*y(3)) + ((y(1)*y(7))*y(4)) + ((y(2)*x(3))*y(3)) + ((y(2)*y(3))*y(4)) + ((y(3)*x(7))*y(7)) + ((y(3)*y(7))*y(8)) + ((y(4)*x(3))*y(7)) + ((y(4)*y(3))*y(8)) + (y(5)*(y(5)*x(4))) + (y(5)*(y(7)*y(4))) + (y(6)*(y(5)*x(8))) + (y(6)*(y(7)*y(8))) + (y(7)*(y(1)*x(4))) + (y(7)*(y(3)*y(4))) + (y(8)*(y(1)*x(8))) + (y(8)*(y(3)*y(8)));
poly f(72) = ((y(1)*x(8))*y(3)) + ((y(1)*y(8))*y(4)) + ((y(2)*x(4))*y(3)) + ((y(2)*y(4))*y(4)) + ((y(3)*x(8))*y(7)) + ((y(3)*y(8))*y(8)) + ((y(4)*x(4))*y(7)) + ((y(4)*y(4))*y(8)) + (y(5)*(y(6)*x(4))) + (y(5)*(y(8)*y(4))) + (y(6)*(y(6)*x(8))) + (y(6)*(y(8)*y(8))) + (y(7)*(y(2)*x(4))) + (y(7)*(y(4)*y(4))) + (y(8)*(y(2)*x(8))) + (y(8)*(y(4)*y(8)));
poly f(73) = (y(1)*(y(5)*x(1))) + (y(1)*(y(7)*y(1))) + (y(2)*(y(5)*x(5))) + (y(2)*(y(7)*y(5))) + (y(3)*(y(1)*x(1))) + (y(3)*(y(3)*y(1))) + (y(4)*(y(1)*x(5))) + (y(4)*(y(3)*y(5))) + ((y(5)*x(5))*y(1)) + ((y(5)*y(5))*y(2)) + ((y(6)*x(1))*y(1)) + ((y(6)*y(1))*y(2)) + ((y(7)*x(5))*y(5)) + ((y(7)*y(5))*y(6)) + ((y(8)*x(1))*y(5)) + ((y(8)*y(1))*y(6));
poly f(74) = (y(1)*(y(5)*x(2))) + (y(1)*(y(7)*y(2))) + (y(2)*(y(5)*x(6))) + (y(2)*(y(7)*y(6))) + (y(3)*(y(1)*x(2))) + (y(3)*(y(3)*y(2))) + (y(4)*(y(1)*x(6))) + (y(4)*(y(3)*y(6))) + ((y(5)*x(7))*y(1)) + ((y(5)*y(7))*y(2)) + ((y(6)*x(3))*y(1)) + ((y(6)*y(3))*y(2)) + ((y(7)*x(7))*y(5)) + ((y(7)*y(7))*y(6)) + ((y(8)*x(3))*y(5)) + ((y(8)*y(3))*y(6));
poly f(75) = (y(1)*(y(5)*x(3))) + (y(1)*(y(7)*y(3))) + (y(2)*(y(5)*x(7))) + (y(2)*(y(7)*y(7))) + (y(3)*(y(1)*x(3))) + (y(3)*(y(3)*y(3))) + (y(4)*(y(1)*x(7))) + (y(4)*(y(3)*y(7))) + ((y(5)*x(5))*y(3)) + ((y(5)*y(5))*y(4)) + ((y(6)*x(1))*y(3)) + ((y(6)*y(1))*y(4)) + ((y(7)*x(5))*y(7)) + ((y(7)*y(5))*y(8)) + ((y(8)*x(1))*y(7)) + ((y(8)*y(1))*y(8));
poly f(76) = (y(1)*(y(5)*x(4))) + (y(1)*(y(7)*y(4))) + (y(2)*(y(5)*x(8))) + (y(2)*(y(7)*y(8))) + (y(3)*(y(1)*x(4))) + (y(3)*(y(3)*y(4))) + (y(4)*(y(1)*x(8))) + (y(4)*(y(3)*y(8))) + ((y(5)*x(7))*y(3)) + ((y(5)*y(7))*y(4)) + ((y(6)*x(3))*y(3)) + ((y(6)*y(3))*y(4)) + ((y(7)*x(7))*y(7)) + ((y(7)*y(7))*y(8)) + ((y(8)*x(3))*y(7)) + ((y(8)*y(3))*y(8));
poly f(77) = (y(1)*(y(6)*x(1))) + (y(1)*(y(8)*y(1))) + (y(2)*(y(6)*x(5))) + (y(2)*(y(8)*y(5))) + (y(3)*(y(2)*x(1))) + (y(3)*(y(4)*y(1))) + (y(4)*(y(2)*x(5))) + (y(4)*(y(4)*y(5))) + ((y(5)*x(6))*y(1)) + ((y(5)*y(6))*y(2)) + ((y(6)*x(2))*y(1)) + ((y(6)*y(2))*y(2)) + ((y(7)*x(6))*y(5)) + ((y(7)*y(6))*y(6)) + ((y(8)*x(2))*y(5)) + ((y(8)*y(2))*y(6));
poly f(78) = (y(1)*(y(6)*x(2))) + (y(1)*(y(8)*y(2))) + (y(2)*(y(6)*x(6))) + (y(2)*(y(8)*y(6))) + (y(3)*(y(2)*x(2))) + (y(3)*(y(4)*y(2))) + (y(4)*(y(2)*x(6))) + (y(4)*(y(4)*y(6))) + ((y(5)*x(8))*y(1)) + ((y(5)*y(8))*y(2)) + ((y(6)*x(4))*y(1)) + ((y(6)*y(4))*y(2)) + ((y(7)*x(8))*y(5)) + ((y(7)*y(8))*y(6)) + ((y(8)*x(4))*y(5)) + ((y(8)*y(4))*y(6));
poly f(79) = (y(1)*(y(6)*x(3))) + (y(1)*(y(8)*y(3))) + (y(2)*(y(6)*x(7))) + (y(2)*(y(8)*y(7))) + (y(3)*(y(2)*x(3))) + (y(3)*(y(4)*y(3))) + (y(4)*(y(2)*x(7))) + (y(4)*(y(4)*y(7))) + ((y(5)*x(6))*y(3)) + ((y(5)*y(6))*y(4)) + ((y(6)*x(2))*y(3)) + ((y(6)*y(2))*y(4)) + ((y(7)*x(6))*y(7)) + ((y(7)*y(6))*y(8)) + ((y(8)*x(2))*y(7)) + ((y(8)*y(2))*y(8));
poly f(80) = (y(1)*(y(6)*x(4))) + (y(1)*(y(8)*y(4))) + (y(2)*(y(6)*x(8))) + (y(2)*(y(8)*y(8))) + (y(3)*(y(2)*x(4))) + (y(3)*(y(4)*y(4))) + (y(4)*(y(2)*x(8))) + (y(4)*(y(4)*y(8))) + ((y(5)*x(8))*y(3)) + ((y(5)*y(8))*y(4)) + ((y(6)*x(4))*y(3)) + ((y(6)*y(4))*y(4)) + ((y(7)*x(8))*y(7)) + ((y(7)*y(8))*y(8)) + ((y(8)*x(4))*y(7)) + ((y(8)*y(4))*y(8));
poly f(81) = -((y(1)*x(1)) + (y(3)*y(1))) + ((x(1)*x(1))*y(1)) + ((x(1)*y(1))*y(2)) + ((x(2)*x(5))*y(1)) + ((x(2)*y(5))*y(2)) + ((x(3)*x(1))*y(5)) + ((x(3)*y(1))*y(6)) + ((x(4)*x(5))*y(5)) + ((x(4)*y(5))*y(6));
poly f(82) = -((y(1)*x(2)) + (y(3)*y(2))) + ((x(1)*x(3))*y(1)) + ((x(1)*y(3))*y(2)) + ((x(2)*x(7))*y(1)) + ((x(2)*y(7))*y(2)) + ((x(3)*x(3))*y(5)) + ((x(3)*y(3))*y(6)) + ((x(4)*x(7))*y(5)) + ((x(4)*y(7))*y(6));
poly f(83) = -((y(1)*x(3)) + (y(3)*y(3))) + ((x(1)*x(1))*y(3)) + ((x(1)*y(1))*y(4)) + ((x(2)*x(5))*y(3)) + ((x(2)*y(5))*y(4)) + ((x(3)*x(1))*y(7)) + ((x(3)*y(1))*y(8)) + ((x(4)*x(5))*y(7)) + ((x(4)*y(5))*y(8));
poly f(84) = -((y(1)*x(4)) + (y(3)*y(4))) + ((x(1)*x(3))*y(3)) + ((x(1)*y(3))*y(4)) + ((x(2)*x(7))*y(3)) + ((x(2)*y(7))*y(4)) + ((x(3)*x(3))*y(7)) + ((x(3)*y(3))*y(8)) + ((x(4)*x(7))*y(7)) + ((x(4)*y(7))*y(8));
poly f(85) = -((y(1)*x(5)) + (y(3)*y(5))) + ((x(5)*x(1))*y(1)) + ((x(5)*y(1))*y(2)) + ((x(6)*x(5))*y(1)) + ((x(6)*y(5))*y(2)) + ((x(7)*x(1))*y(5)) + ((x(7)*y(1))*y(6)) + ((x(8)*x(5))*y(5)) + ((x(8)*y(5))*y(6));
poly f(86) = -((y(1)*x(6)) + (y(3)*y(6))) + ((x(5)*x(3))*y(1)) + ((x(5)*y(3))*y(2)) + ((x(6)*x(7))*y(1)) + ((x(6)*y(7))*y(2)) + ((x(7)*x(3))*y(5)) + ((x(7)*y(3))*y(6)) + ((x(8)*x(7))*y(5)) + ((x(8)*y(7))*y(6));
poly f(87) = -((y(1)*x(7)) + (y(3)*y(7))) + ((x(5)*x(1))*y(3)) + ((x(5)*y(1))*y(4)) + ((x(6)*x(5))*y(3)) + ((x(6)*y(5))*y(4)) + ((x(7)*x(1))*y(7)) + ((x(7)*y(1))*y(8)) + ((x(8)*x(5))*y(7)) + ((x(8)*y(5))*y(8));
poly f(88) = -((y(1)*x(8)) + (y(3)*y(8))) + ((x(5)*x(3))*y(3)) + ((x(5)*y(3))*y(4)) + ((x(6)*x(7))*y(3)) + ((x(6)*y(7))*y(4)) + ((x(7)*x(3))*y(7)) + ((x(7)*y(3))*y(8)) + ((x(8)*x(7))*y(7)) + ((x(8)*y(7))*y(8));
poly f(89) = -((y(2)*x(1)) + (y(4)*y(1))) + ((x(1)*x(2))*y(1)) + ((x(1)*y(2))*y(2)) + ((x(2)*x(6))*y(1)) + ((x(2)*y(6))*y(2)) + ((x(3)*x(2))*y(5)) + ((x(3)*y(2))*y(6)) + ((x(4)*x(6))*y(5)) + ((x(4)*y(6))*y(6));
poly f(90) = -((y(2)*x(2)) + (y(4)*y(2))) + ((x(1)*x(4))*y(1)) + ((x(1)*y(4))*y(2)) + ((x(2)*x(8))*y(1)) + ((x(2)*y(8))*y(2)) + ((x(3)*x(4))*y(5)) + ((x(3)*y(4))*y(6)) + ((x(4)*x(8))*y(5)) + ((x(4)*y(8))*y(6));
poly f(91) = -((y(2)*x(3)) + (y(4)*y(3))) + ((x(1)*x(2))*y(3)) + ((x(1)*y(2))*y(4)) + ((x(2)*x(6))*y(3)) + ((x(2)*y(6))*y(4)) + ((x(3)*x(2))*y(7)) + ((x(3)*y(2))*y(8)) + ((x(4)*x(6))*y(7)) + ((x(4)*y(6))*y(8));
poly f(92) = -((y(2)*x(4)) + (y(4)*y(4))) + ((x(1)*x(4))*y(3)) + ((x(1)*y(4))*y(4)) + ((x(2)*x(8))*y(3)) + ((x(2)*y(8))*y(4)) + ((x(3)*x(4))*y(7)) + ((x(3)*y(4))*y(8)) + ((x(4)*x(8))*y(7)) + ((x(4)*y(8))*y(8));
poly f(93) = -((y(2)*x(5)) + (y(4)*y(5))) + ((x(5)*x(2))*y(1)) + ((x(5)*y(2))*y(2)) + ((x(6)*x(6))*y(1)) + ((x(6)*y(6))*y(2)) + ((x(7)*x(2))*y(5)) + ((x(7)*y(2))*y(6)) + ((x(8)*x(6))*y(5)) + ((x(8)*y(6))*y(6));
poly f(94) = -((y(2)*x(6)) + (y(4)*y(6))) + ((x(5)*x(4))*y(1)) + ((x(5)*y(4))*y(2)) + ((x(6)*x(8))*y(1)) + ((x(6)*y(8))*y(2)) + ((x(7)*x(4))*y(5)) + ((x(7)*y(4))*y(6)) + ((x(8)*x(8))*y(5)) + ((x(8)*y(8))*y(6));
poly f(95) = -((y(2)*x(7)) + (y(4)*y(7))) + ((x(5)*x(2))*y(3)) + ((x(5)*y(2))*y(4)) + ((x(6)*x(6))*y(3)) + ((x(6)*y(6))*y(4)) + ((x(7)*x(2))*y(7)) + ((x(7)*y(2))*y(8)) + ((x(8)*x(6))*y(7)) + ((x(8)*y(6))*y(8));
poly f(96) = -((y(2)*x(8)) + (y(4)*y(8))) + ((x(5)*x(4))*y(3)) + ((x(5)*y(4))*y(4)) + ((x(6)*x(8))*y(3)) + ((x(6)*y(8))*y(4)) + ((x(7)*x(4))*y(7)) + ((x(7)*y(4))*y(8)) + ((x(8)*x(8))*y(7)) + ((x(8)*y(8))*y(8));
poly f(97) = -((x(1)*y(5)) + (y(1)*y(6))) + (x(5)*(y(5)*x(5))) + (x(5)*(y(7)*y(5))) + (x(6)*(y(5)*x(1))) + (x(6)*(y(7)*y(1))) + (x(7)*(y(1)*x(5))) + (x(7)*(y(3)*y(5))) + (x(8)*(y(1)*x(1))) + (x(8)*(y(3)*y(1)));
poly f(98) = -((x(2)*y(5)) + (y(2)*y(6))) + (x(5)*(y(6)*x(5))) + (x(5)*(y(8)*y(5))) + (x(6)*(y(6)*x(1))) + (x(6)*(y(8)*y(1))) + (x(7)*(y(2)*x(5))) + (x(7)*(y(4)*y(5))) + (x(8)*(y(2)*x(1))) + (x(8)*(y(4)*y(1)));
poly f(99) = -((x(3)*y(5)) + (y(3)*y(6))) + (x(5)*(y(5)*x(6))) + (x(5)*(y(7)*y(6))) + (x(6)*(y(5)*x(2))) + (x(6)*(y(7)*y(2))) + (x(7)*(y(1)*x(6))) + (x(7)*(y(3)*y(6))) + (x(8)*(y(1)*x(2))) + (x(8)*(y(3)*y(2)));
poly f(100) = -((x(4)*y(5)) + (y(4)*y(6))) + (x(5)*(y(6)*x(6))) + (x(5)*(y(8)*y(6))) + (x(6)*(y(6)*x(2))) + (x(6)*(y(8)*y(2))) + (x(7)*(y(2)*x(6))) + (x(7)*(y(4)*y(6))) + (x(8)*(y(2)*x(2))) + (x(8)*(y(4)*y(2)));
poly f(101) = -((x(5)*y(5)) + (y(5)*y(6))) + (x(1)*(y(5)*x(5))) + (x(1)*(y(7)*y(5))) + (x(2)*(y(5)*x(1))) + (x(2)*(y(7)*y(1))) + (x(3)*(y(1)*x(5))) + (x(3)*(y(3)*y(5))) + (x(4)*(y(1)*x(1))) + (x(4)*(y(3)*y(1)));
poly f(102) = -((x(6)*y(5)) + (y(6)*y(6))) + (x(1)*(y(6)*x(5))) + (x(1)*(y(8)*y(5))) + (x(2)*(y(6)*x(1))) + (x(2)*(y(8)*y(1))) + (x(3)*(y(2)*x(5))) + (x(3)*(y(4)*y(5))) + (x(4)*(y(2)*x(1))) + (x(4)*(y(4)*y(1)));
poly f(103) = -((x(7)*y(5)) + (y(7)*y(6))) + (x(1)*(y(5)*x(6))) + (x(1)*(y(7)*y(6))) + (x(2)*(y(5)*x(2))) + (x(2)*(y(7)*y(2))) + (x(3)*(y(1)*x(6))) + (x(3)*(y(3)*y(6))) + (x(4)*(y(1)*x(2))) + (x(4)*(y(3)*y(2)));
poly f(104) = -((x(8)*y(5)) + (y(8)*y(6))) + (x(1)*(y(6)*x(6))) + (x(1)*(y(8)*y(6))) + (x(2)*(y(6)*x(2))) + (x(2)*(y(8)*y(2))) + (x(3)*(y(2)*x(6))) + (x(3)*(y(4)*y(6))) + (x(4)*(y(2)*x(2))) + (x(4)*(y(4)*y(2)));
poly f(105) = -((x(1)*y(7)) + (y(1)*y(8))) + (x(5)*(y(5)*x(7))) + (x(5)*(y(7)*y(7))) + (x(6)*(y(5)*x(3))) + (x(6)*(y(7)*y(3))) + (x(7)*(y(1)*x(7))) + (x(7)*(y(3)*y(7))) + (x(8)*(y(1)*x(3))) + (x(8)*(y(3)*y(3)));
poly f(106) = -((x(2)*y(7)) + (y(2)*y(8))) + (x(5)*(y(6)*x(7))) + (x(5)*(y(8)*y(7))) + (x(6)*(y(6)*x(3))) + (x(6)*(y(8)*y(3))) + (x(7)*(y(2)*x(7))) + (x(7)*(y(4)*y(7))) + (x(8)*(y(2)*x(3))) + (x(8)*(y(4)*y(3)));
poly f(107) = -((x(3)*y(7)) + (y(3)*y(8))) + (x(5)*(y(5)*x(8))) + (x(5)*(y(7)*y(8))) + (x(6)*(y(5)*x(4))) + (x(6)*(y(7)*y(4))) + (x(7)*(y(1)*x(8))) + (x(7)*(y(3)*y(8))) + (x(8)*(y(1)*x(4))) + (x(8)*(y(3)*y(4)));
poly f(108) = -((x(4)*y(7)) + (y(4)*y(8))) + (x(5)*(y(6)*x(8))) + (x(5)*(y(8)*y(8))) + (x(6)*(y(6)*x(4))) + (x(6)*(y(8)*y(4))) + (x(7)*(y(2)*x(8))) + (x(7)*(y(4)*y(8))) + (x(8)*(y(2)*x(4))) + (x(8)*(y(4)*y(4)));
poly f(109) = -((x(5)*y(7)) + (y(5)*y(8))) + (x(1)*(y(5)*x(7))) + (x(1)*(y(7)*y(7))) + (x(2)*(y(5)*x(3))) + (x(2)*(y(7)*y(3))) + (x(3)*(y(1)*x(7))) + (x(3)*(y(3)*y(7))) + (x(4)*(y(1)*x(3))) + (x(4)*(y(3)*y(3)));
poly f(110) = -((x(6)*y(7)) + (y(6)*y(8))) + (x(1)*(y(6)*x(7))) + (x(1)*(y(8)*y(7))) + (x(2)*(y(6)*x(3))) + (x(2)*(y(8)*y(3))) + (x(3)*(y(2)*x(7))) + (x(3)*(y(4)*y(7))) + (x(4)*(y(2)*x(3))) + (x(4)*(y(4)*y(3)));
poly f(111) = -((x(7)*y(7)) + (y(7)*y(8))) + (x(1)*(y(5)*x(8))) + (x(1)*(y(7)*y(8))) + (x(2)*(y(5)*x(4))) + (x(2)*(y(7)*y(4))) + (x(3)*(y(1)*x(8))) + (x(3)*(y(3)*y(8))) + (x(4)*(y(1)*x(4))) + (x(4)*(y(3)*y(4)));
poly f(112) = -((x(8)*y(7)) + (y(8)*y(8))) + (x(1)*(y(6)*x(8))) + (x(1)*(y(8)*y(8))) + (x(2)*(y(6)*x(4))) + (x(2)*(y(8)*y(4))) + (x(3)*(y(2)*x(8))) + (x(3)*(y(4)*y(8))) + (x(4)*(y(2)*x(4))) + (x(4)*(y(4)*y(4)));
poly f(113) = ((x(1)*x(5))*y(1)) + ((x(1)*y(5))*y(2)) + ((x(2)*x(1))*y(1)) + ((x(2)*y(1))*y(2)) + ((x(3)*x(5))*y(5)) + ((x(3)*y(5))*y(6)) + ((x(4)*x(1))*y(5)) + ((x(4)*y(1))*y(6)) + (x(5)*(y(5)*x(1))) + (x(5)*(y(7)*y(1))) + (x(6)*(y(5)*x(5))) + (x(6)*(y(7)*y(5))) + (x(7)*(y(1)*x(1))) + (x(7)*(y(3)*y(1))) + (x(8)*(y(1)*x(5))) + (x(8)*(y(3)*y(5)));
poly f(114) = ((x(1)*x(6))*y(1)) + ((x(1)*y(6))*y(2)) + ((x(2)*x(2))*y(1)) + ((x(2)*y(2))*y(2)) + ((x(3)*x(6))*y(5)) + ((x(3)*y(6))*y(6)) + ((x(4)*x(2))*y(5)) + ((x(4)*y(2))*y(6)) + (x(5)*(y(6)*x(1))) + (x(5)*(y(8)*y(1))) + (x(6)*(y(6)*x(5))) + (x(6)*(y(8)*y(5))) + (x(7)*(y(2)*x(1))) + (x(7)*(y(4)*y(1))) + (x(8)*(y(2)*x(5))) + (x(8)*(y(4)*y(5)));
poly f(115) = ((x(1)*x(7))*y(1)) + ((x(1)*y(7))*y(2)) + ((x(2)*x(3))*y(1)) + ((x(2)*y(3))*y(2)) + ((x(3)*x(7))*y(5)) + ((x(3)*y(7))*y(6)) + ((x(4)*x(3))*y(5)) + ((x(4)*y(3))*y(6)) + (x(5)*(y(5)*x(2))) + (x(5)*(y(7)*y(2))) + (x(6)*(y(5)*x(6))) + (x(6)*(y(7)*y(6))) + (x(7)*(y(1)*x(2))) + (x(7)*(y(3)*y(2))) + (x(8)*(y(1)*x(6))) + (x(8)*(y(3)*y(6)));
poly f(116) = ((x(1)*x(8))*y(1)) + ((x(1)*y(8))*y(2)) + ((x(2)*x(4))*y(1)) + ((x(2)*y(4))*y(2)) + ((x(3)*x(8))*y(5)) + ((x(3)*y(8))*y(6)) + ((x(4)*x(4))*y(5)) + ((x(4)*y(4))*y(6)) + (x(5)*(y(6)*x(2))) + (x(5)*(y(8)*y(2))) + (x(6)*(y(6)*x(6))) + (x(6)*(y(8)*y(6))) + (x(7)*(y(2)*x(2))) + (x(7)*(y(4)*y(2))) + (x(8)*(y(2)*x(6))) + (x(8)*(y(4)*y(6)));
poly f(117) = ((x(1)*x(5))*y(3)) + ((x(1)*y(5))*y(4)) + ((x(2)*x(1))*y(3)) + ((x(2)*y(1))*y(4)) + ((x(3)*x(5))*y(7)) + ((x(3)*y(5))*y(8)) + ((x(4)*x(1))*y(7)) + ((x(4)*y(1))*y(8)) + (x(5)*(y(5)*x(3))) + (x(5)*(y(7)*y(3))) + (x(6)*(y(5)*x(7))) + (x(6)*(y(7)*y(7))) + (x(7)*(y(1)*x(3))) + (x(7)*(y(3)*y(3))) + (x(8)*(y(1)*x(7))) + (x(8)*(y(3)*y(7)));
poly f(118) = ((x(1)*x(6))*y(3)) + ((x(1)*y(6))*y(4)) + ((x(2)*x(2))*y(3)) + ((x(2)*y(2))*y(4)) + ((x(3)*x(6))*y(7)) + ((x(3)*y(6))*y(8)) + ((x(4)*x(2))*y(7)) + ((x(4)*y(2))*y(8)) + (x(5)*(y(6)*x(3))) + (x(5)*(y(8)*y(3))) + (x(6)*(y(6)*x(7))) + (x(6)*(y(8)*y(7))) + (x(7)*(y(2)*x(3))) + (x(7)*(y(4)*y(3))) + (x(8)*(y(2)*x(7))) + (x(8)*(y(4)*y(7)));
poly f(119) = ((x(1)*x(7))*y(3)) + ((x(1)*y(7))*y(4)) + ((x(2)*x(3))*y(3)) + ((x(2)*y(3))*y(4)) + ((x(3)*x(7))*y(7)) + ((x(3)*y(7))*y(8)) + ((x(4)*x(3))*y(7)) + ((x(4)*y(3))*y(8)) + (x(5)*(y(5)*x(4))) + (x(5)*(y(7)*y(4))) + (x(6)*(y(5)*x(8))) + (x(6)*(y(7)*y(8))) + (x(7)*(y(1)*x(4))) + (x(7)*(y(3)*y(4))) + (x(8)*(y(1)*x(8))) + (x(8)*(y(3)*y(8)));
poly f(120) = ((x(1)*x(8))*y(3)) + ((x(1)*y(8))*y(4)) + ((x(2)*x(4))*y(3)) + ((x(2)*y(4))*y(4)) + ((x(3)*x(8))*y(7)) + ((x(3)*y(8))*y(8)) + ((x(4)*x(4))*y(7)) + ((x(4)*y(4))*y(8)) + (x(5)*(y(6)*x(4))) + (x(5)*(y(8)*y(4))) + (x(6)*(y(6)*x(8))) + (x(6)*(y(8)*y(8))) + (x(7)*(y(2)*x(4))) + (x(7)*(y(4)*y(4))) + (x(8)*(y(2)*x(8))) + (x(8)*(y(4)*y(8)));
poly f(121) = (x(1)*(y(5)*x(1))) + (x(1)*(y(7)*y(1))) + (x(2)*(y(5)*x(5))) + (x(2)*(y(7)*y(5))) + (x(3)*(y(1)*x(1))) + (x(3)*(y(3)*y(1))) + (x(4)*(y(1)*x(5))) + (x(4)*(y(3)*y(5))) + ((x(5)*x(5))*y(1)) + ((x(5)*y(5))*y(2)) + ((x(6)*x(1))*y(1)) + ((x(6)*y(1))*y(2)) + ((x(7)*x(5))*y(5)) + ((x(7)*y(5))*y(6)) + ((x(8)*x(1))*y(5)) + ((x(8)*y(1))*y(6));
poly f(122) = (x(1)*(y(5)*x(2))) + (x(1)*(y(7)*y(2))) + (x(2)*(y(5)*x(6))) + (x(2)*(y(7)*y(6))) + (x(3)*(y(1)*x(2))) + (x(3)*(y(3)*y(2))) + (x(4)*(y(1)*x(6))) + (x(4)*(y(3)*y(6))) + ((x(5)*x(7))*y(1)) + ((x(5)*y(7))*y(2)) + ((x(6)*x(3))*y(1)) + ((x(6)*y(3))*y(2)) + ((x(7)*x(7))*y(5)) + ((x(7)*y(7))*y(6)) + ((x(8)*x(3))*y(5)) + ((x(8)*y(3))*y(6));
poly f(123) = (x(1)*(y(5)*x(3))) + (x(1)*(y(7)*y(3))) + (x(2)*(y(5)*x(7))) + (x(2)*(y(7)*y(7))) + (x(3)*(y(1)*x(3))) + (x(3)*(y(3)*y(3))) + (x(4)*(y(1)*x(7))) + (x(4)*(y(3)*y(7))) + ((x(5)*x(5))*y(3)) + ((x(5)*y(5))*y(4)) + ((x(6)*x(1))*y(3)) + ((x(6)*y(1))*y(4)) + ((x(7)*x(5))*y(7)) + ((x(7)*y(5))*y(8)) + ((x(8)*x(1))*y(7)) + ((x(8)*y(1))*y(8));
poly f(124) = (x(1)*(y(5)*x(4))) + (x(1)*(y(7)*y(4))) + (x(2)*(y(5)*x(8))) + (x(2)*(y(7)*y(8))) + (x(3)*(y(1)*x(4))) + (x(3)*(y(3)*y(4))) + (x(4)*(y(1)*x(8))) + (x(4)*(y(3)*y(8))) + ((x(5)*x(7))*y(3)) + ((x(5)*y(7))*y(4)) + ((x(6)*x(3))*y(3)) + ((x(6)*y(3))*y(4)) + ((x(7)*x(7))*y(7)) + ((x(7)*y(7))*y(8)) + ((x(8)*x(3))*y(7)) + ((x(8)*y(3))*y(8));
poly f(125) = (x(1)*(y(6)*x(1))) + (x(1)*(y(8)*y(1))) + (x(2)*(y(6)*x(5))) + (x(2)*(y(8)*y(5))) + (x(3)*(y(2)*x(1))) + (x(3)*(y(4)*y(1))) + (x(4)*(y(2)*x(5))) + (x(4)*(y(4)*y(5))) + ((x(5)*x(6))*y(1)) + ((x(5)*y(6))*y(2)) + ((x(6)*x(2))*y(1)) + ((x(6)*y(2))*y(2)) + ((x(7)*x(6))*y(5)) + ((x(7)*y(6))*y(6)) + ((x(8)*x(2))*y(5)) + ((x(8)*y(2))*y(6));
poly f(126) = (x(1)*(y(6)*x(2))) + (x(1)*(y(8)*y(2))) + (x(2)*(y(6)*x(6))) + (x(2)*(y(8)*y(6))) + (x(3)*(y(2)*x(2))) + (x(3)*(y(4)*y(2))) + (x(4)*(y(2)*x(6))) + (x(4)*(y(4)*y(6))) + ((x(5)*x(8))*y(1)) + ((x(5)*y(8))*y(2)) + ((x(6)*x(4))*y(1)) + ((x(6)*y(4))*y(2)) + ((x(7)*x(8))*y(5)) + ((x(7)*y(8))*y(6)) + ((x(8)*x(4))*y(5)) + ((x(8)*y(4))*y(6));
poly f(127) = (x(1)*(y(6)*x(3))) + (x(1)*(y(8)*y(3))) + (x(2)*(y(6)*x(7))) + (x(2)*(y(8)*y(7))) + (x(3)*(y(2)*x(3))) + (x(3)*(y(4)*y(3))) + (x(4)*(y(2)*x(7))) + (x(4)*(y(4)*y(7))) + ((x(5)*x(6))*y(3)) + ((x(5)*y(6))*y(4)) + ((x(6)*x(2))*y(3)) + ((x(6)*y(2))*y(4)) + ((x(7)*x(6))*y(7)) + ((x(7)*y(6))*y(8)) + ((x(8)*x(2))*y(7)) + ((x(8)*y(2))*y(8));
poly f(128) = (x(1)*(y(6)*x(4))) + (x(1)*(y(8)*y(4))) + (x(2)*(y(6)*x(8))) + (x(2)*(y(8)*y(8))) + (x(3)*(y(2)*x(4))) + (x(3)*(y(4)*y(4))) + (x(4)*(y(2)*x(8))) + (x(4)*(y(4)*y(8))) + ((x(5)*x(8))*y(3)) + ((x(5)*y(8))*y(4)) + ((x(6)*x(4))*y(3)) + ((x(6)*y(4))*y(4)) + ((x(7)*x(8))*y(7)) + ((x(7)*y(8))*y(8)) + ((x(8)*x(4))*y(7)) + ((x(8)*y(4))*y(8));
poly f(129) = -((x(1)*x(1)) + (x(3)*y(1))) + ((x(1)*x(1))*x(1)) + ((x(1)*y(1))*x(2)) + ((x(2)*x(5))*x(1)) + ((x(2)*y(5))*x(2)) + ((x(3)*x(1))*x(5)) + ((x(3)*y(1))*x(6)) + ((x(4)*x(5))*x(5)) + ((x(4)*y(5))*x(6));
poly f(130) = -((x(1)*x(2)) + (x(3)*y(2))) + ((x(1)*x(3))*x(1)) + ((x(1)*y(3))*x(2)) + ((x(2)*x(7))*x(1)) + ((x(2)*y(7))*x(2)) + ((x(3)*x(3))*x(5)) + ((x(3)*y(3))*x(6)) + ((x(4)*x(7))*x(5)) + ((x(4)*y(7))*x(6));
poly f(131) = -((x(1)*x(3)) + (x(3)*y(3))) + ((x(1)*x(1))*x(3)) + ((x(1)*y(1))*x(4)) + ((x(2)*x(5))*x(3)) + ((x(2)*y(5))*x(4)) + ((x(3)*x(1))*x(7)) + ((x(3)*y(1))*x(8)) + ((x(4)*x(5))*x(7)) + ((x(4)*y(5))*x(8));
poly f(132) = -((x(1)*x(4)) + (x(3)*y(4))) + ((x(1)*x(3))*x(3)) + ((x(1)*y(3))*x(4)) + ((x(2)*x(7))*x(3)) + ((x(2)*y(7))*x(4)) + ((x(3)*x(3))*x(7)) + ((x(3)*y(3))*x(8)) + ((x(4)*x(7))*x(7)) + ((x(4)*y(7))*x(8));
poly f(133) = -((x(1)*x(5)) + (x(3)*y(5))) + ((x(5)*x(1))*x(1)) + ((x(5)*y(1))*x(2)) + ((x(6)*x(5))*x(1)) + ((x(6)*y(5))*x(2)) + ((x(7)*x(1))*x(5)) + ((x(7)*y(1))*x(6)) + ((x(8)*x(5))*x(5)) + ((x(8)*y(5))*x(6));
poly f(134) = -((x(1)*x(6)) + (x(3)*y(6))) + ((x(5)*x(3))*x(1)) + ((x(5)*y(3))*x(2)) + ((x(6)*x(7))*x(1)) + ((x(6)*y(7))*x(2)) + ((x(7)*x(3))*x(5)) + ((x(7)*y(3))*x(6)) + ((x(8)*x(7))*x(5)) + ((x(8)*y(7))*x(6));
poly f(135) = -((x(1)*x(7)) + (x(3)*y(7))) + ((x(5)*x(1))*x(3)) + ((x(5)*y(1))*x(4)) + ((x(6)*x(5))*x(3)) + ((x(6)*y(5))*x(4)) + ((x(7)*x(1))*x(7)) + ((x(7)*y(1))*x(8)) + ((x(8)*x(5))*x(7)) + ((x(8)*y(5))*x(8));
poly f(136) = -((x(1)*x(8)) + (x(3)*y(8))) + ((x(5)*x(3))*x(3)) + ((x(5)*y(3))*x(4)) + ((x(6)*x(7))*x(3)) + ((x(6)*y(7))*x(4)) + ((x(7)*x(3))*x(7)) + ((x(7)*y(3))*x(8)) + ((x(8)*x(7))*x(7)) + ((x(8)*y(7))*x(8));
poly f(137) = -((x(2)*x(1)) + (x(4)*y(1))) + ((x(1)*x(2))*x(1)) + ((x(1)*y(2))*x(2)) + ((x(2)*x(6))*x(1)) + ((x(2)*y(6))*x(2)) + ((x(3)*x(2))*x(5)) + ((x(3)*y(2))*x(6)) + ((x(4)*x(6))*x(5)) + ((x(4)*y(6))*x(6));
poly f(138) = -((x(2)*x(2)) + (x(4)*y(2))) + ((x(1)*x(4))*x(1)) + ((x(1)*y(4))*x(2)) + ((x(2)*x(8))*x(1)) + ((x(2)*y(8))*x(2)) + ((x(3)*x(4))*x(5)) + ((x(3)*y(4))*x(6)) + ((x(4)*x(8))*x(5)) + ((x(4)*y(8))*x(6));
poly f(139) = -((x(2)*x(3)) + (x(4)*y(3))) + ((x(1)*x(2))*x(3)) + ((x(1)*y(2))*x(4)) + ((x(2)*x(6))*x(3)) + ((x(2)*y(6))*x(4)) + ((x(3)*x(2))*x(7)) + ((x(3)*y(2))*x(8)) + ((x(4)*x(6))*x(7)) + ((x(4)*y(6))*x(8));
poly f(140) = -((x(2)*x(4)) + (x(4)*y(4))) + ((x(1)*x(4))*x(3)) + ((x(1)*y(4))*x(4)) + ((x(2)*x(8))*x(3)) + ((x(2)*y(8))*x(4)) + ((x(3)*x(4))*x(7)) + ((x(3)*y(4))*x(8)) + ((x(4)*x(8))*x(7)) + ((x(4)*y(8))*x(8));
poly f(141) = -((x(2)*x(5)) + (x(4)*y(5))) + ((x(5)*x(2))*x(1)) + ((x(5)*y(2))*x(2)) + ((x(6)*x(6))*x(1)) + ((x(6)*y(6))*x(2)) + ((x(7)*x(2))*x(5)) + ((x(7)*y(2))*x(6)) + ((x(8)*x(6))*x(5)) + ((x(8)*y(6))*x(6));
poly f(142) = -((x(2)*x(6)) + (x(4)*y(6))) + ((x(5)*x(4))*x(1)) + ((x(5)*y(4))*x(2)) + ((x(6)*x(8))*x(1)) + ((x(6)*y(8))*x(2)) + ((x(7)*x(4))*x(5)) + ((x(7)*y(4))*x(6)) + ((x(8)*x(8))*x(5)) + ((x(8)*y(8))*x(6));
poly f(143) = -((x(2)*x(7)) + (x(4)*y(7))) + ((x(5)*x(2))*x(3)) + ((x(5)*y(2))*x(4)) + ((x(6)*x(6))*x(3)) + ((x(6)*y(6))*x(4)) + ((x(7)*x(2))*x(7)) + ((x(7)*y(2))*x(8)) + ((x(8)*x(6))*x(7)) + ((x(8)*y(6))*x(8));
poly f(144) = -((x(2)*x(8)) + (x(4)*y(8))) + ((x(5)*x(4))*x(3)) + ((x(5)*y(4))*x(4)) + ((x(6)*x(8))*x(3)) + ((x(6)*y(8))*x(4)) + ((x(7)*x(4))*x(7)) + ((x(7)*y(4))*x(8)) + ((x(8)*x(8))*x(7)) + ((x(8)*y(8))*x(8));
poly f(145) = -((x(1)*x(5)) + (y(1)*x(6))) + (x(5)*(x(5)*x(5))) + (x(5)*(x(7)*y(5))) + (x(6)*(x(5)*x(1))) + (x(6)*(x(7)*y(1))) + (x(7)*(x(1)*x(5))) + (x(7)*(x(3)*y(5))) + (x(8)*(x(1)*x(1))) + (x(8)*(x(3)*y(1)));
poly f(146) = -((x(2)*x(5)) + (y(2)*x(6))) + (x(5)*(x(6)*x(5))) + (x(5)*(x(8)*y(5))) + (x(6)*(x(6)*x(1))) + (x(6)*(x(8)*y(1))) + (x(7)*(x(2)*x(5))) + (x(7)*(x(4)*y(5))) + (x(8)*(x(2)*x(1))) + (x(8)*(x(4)*y(1)));
poly f(147) = -((x(3)*x(5)) + (y(3)*x(6))) + (x(5)*(x(5)*x(6))) + (x(5)*(x(7)*y(6))) + (x(6)*(x(5)*x(2))) + (x(6)*(x(7)*y(2))) + (x(7)*(x(1)*x(6))) + (x(7)*(x(3)*y(6))) + (x(8)*(x(1)*x(2))) + (x(8)*(x(3)*y(2)));
poly f(148) = -((x(4)*x(5)) + (y(4)*x(6))) + (x(5)*(x(6)*x(6))) + (x(5)*(x(8)*y(6))) + (x(6)*(x(6)*x(2))) + (x(6)*(x(8)*y(2))) + (x(7)*(x(2)*x(6))) + (x(7)*(x(4)*y(6))) + (x(8)*(x(2)*x(2))) + (x(8)*(x(4)*y(2)));
poly f(149) = -((x(5)*x(5)) + (y(5)*x(6))) + (x(1)*(x(5)*x(5))) + (x(1)*(x(7)*y(5))) + (x(2)*(x(5)*x(1))) + (x(2)*(x(7)*y(1))) + (x(3)*(x(1)*x(5))) + (x(3)*(x(3)*y(5))) + (x(4)*(x(1)*x(1))) + (x(4)*(x(3)*y(1)));
poly f(150) = -((x(6)*x(5)) + (y(6)*x(6))) + (x(1)*(x(6)*x(5))) + (x(1)*(x(8)*y(5))) + (x(2)*(x(6)*x(1))) + (x(2)*(x(8)*y(1))) + (x(3)*(x(2)*x(5))) + (x(3)*(x(4)*y(5))) + (x(4)*(x(2)*x(1))) + (x(4)*(x(4)*y(1)));
poly f(151) = -((x(7)*x(5)) + (y(7)*x(6))) + (x(1)*(x(5)*x(6))) + (x(1)*(x(7)*y(6))) + (x(2)*(x(5)*x(2))) + (x(2)*(x(7)*y(2))) + (x(3)*(x(1)*x(6))) + (x(3)*(x(3)*y(6))) + (x(4)*(x(1)*x(2))) + (x(4)*(x(3)*y(2)));
poly f(152) = -((x(8)*x(5)) + (y(8)*x(6))) + (x(1)*(x(6)*x(6))) + (x(1)*(x(8)*y(6))) + (x(2)*(x(6)*x(2))) + (x(2)*(x(8)*y(2))) + (x(3)*(x(2)*x(6))) + (x(3)*(x(4)*y(6))) + (x(4)*(x(2)*x(2))) + (x(4)*(x(4)*y(2)));
poly f(153) = -((x(1)*x(7)) + (y(1)*x(8))) + (x(5)*(x(5)*x(7))) + (x(5)*(x(7)*y(7))) + (x(6)*(x(5)*x(3))) + (x(6)*(x(7)*y(3))) + (x(7)*(x(1)*x(7))) + (x(7)*(x(3)*y(7))) + (x(8)*(x(1)*x(3))) + (x(8)*(x(3)*y(3)));
poly f(154) = -((x(2)*x(7)) + (y(2)*x(8))) + (x(5)*(x(6)*x(7))) + (x(5)*(x(8)*y(7))) + (x(6)*(x(6)*x(3))) + (x(6)*(x(8)*y(3))) + (x(7)*(x(2)*x(7))) + (x(7)*(x(4)*y(7))) + (x(8)*(x(2)*x(3))) + (x(8)*(x(4)*y(3)));
poly f(155) = -((x(3)*x(7)) + (y(3)*x(8))) + (x(5)*(x(5)*x(8))) + (x(5)*(x(7)*y(8))) + (x(6)*(x(5)*x(4))) + (x(6)*(x(7)*y(4))) + (x(7)*(x(1)*x(8))) + (x(7)*(x(3)*y(8))) + (x(8)*(x(1)*x(4))) + (x(8)*(x(3)*y(4)));
poly f(156) = -((x(4)*x(7)) + (y(4)*x(8))) + (x(5)*(x(6)*x(8))) + (x(5)*(x(8)*y(8))) + (x(6)*(x(6)*x(4))) + (x(6)*(x(8)*y(4))) + (x(7)*(x(2)*x(8))) + (x(7)*(x(4)*y(8))) + (x(8)*(x(2)*x(4))) + (x(8)*(x(4)*y(4)));
poly f(157) = -((x(5)*x(7)) + (y(5)*x(8))) + (x(1)*(x(5)*x(7))) + (x(1)*(x(7)*y(7))) + (x(2)*(x(5)*x(3))) + (x(2)*(x(7)*y(3))) + (x(3)*(x(1)*x(7))) + (x(3)*(x(3)*y(7))) + (x(4)*(x(1)*x(3))) + (x(4)*(x(3)*y(3)));
poly f(158) = -((x(6)*x(7)) + (y(6)*x(8))) + (x(1)*(x(6)*x(7))) + (x(1)*(x(8)*y(7))) + (x(2)*(x(6)*x(3))) + (x(2)*(x(8)*y(3))) + (x(3)*(x(2)*x(7))) + (x(3)*(x(4)*y(7))) + (x(4)*(x(2)*x(3))) + (x(4)*(x(4)*y(3)));
poly f(159) = -((x(7)*x(7)) + (y(7)*x(8))) + (x(1)*(x(5)*x(8))) + (x(1)*(x(7)*y(8))) + (x(2)*(x(5)*x(4))) + (x(2)*(x(7)*y(4))) + (x(3)*(x(1)*x(8))) + (x(3)*(x(3)*y(8))) + (x(4)*(x(1)*x(4))) + (x(4)*(x(3)*y(4)));
poly f(160) = -((x(8)*x(7)) + (y(8)*x(8))) + (x(1)*(x(6)*x(8))) + (x(1)*(x(8)*y(8))) + (x(2)*(x(6)*x(4))) + (x(2)*(x(8)*y(4))) + (x(3)*(x(2)*x(8))) + (x(3)*(x(4)*y(8))) + (x(4)*(x(2)*x(4))) + (x(4)*(x(4)*y(4)));
poly f(161) = ((x(1)*x(5))*x(1)) + ((x(1)*y(5))*x(2)) + ((x(2)*x(1))*x(1)) + ((x(2)*y(1))*x(2)) + ((x(3)*x(5))*x(5)) + ((x(3)*y(5))*x(6)) + ((x(4)*x(1))*x(5)) + ((x(4)*y(1))*x(6)) + (x(5)*(x(5)*x(1))) + (x(5)*(x(7)*y(1))) + (x(6)*(x(5)*x(5))) + (x(6)*(x(7)*y(5))) + (x(7)*(x(1)*x(1))) + (x(7)*(x(3)*y(1))) + (x(8)*(x(1)*x(5))) + (x(8)*(x(3)*y(5)));
poly f(162) = ((x(1)*x(6))*x(1)) + ((x(1)*y(6))*x(2)) + ((x(2)*x(2))*x(1)) + ((x(2)*y(2))*x(2)) + ((x(3)*x(6))*x(5)) + ((x(3)*y(6))*x(6)) + ((x(4)*x(2))*x(5)) + ((x(4)*y(2))*x(6)) + (x(5)*(x(6)*x(1))) + (x(5)*(x(8)*y(1))) + (x(6)*(x(6)*x(5))) + (x(6)*(x(8)*y(5))) + (x(7)*(x(2)*x(1))) + (x(7)*(x(4)*y(1))) + (x(8)*(x(2)*x(5))) + (x(8)*(x(4)*y(5)));
poly f(163) = ((x(1)*x(7))*x(1)) + ((x(1)*y(7))*x(2)) + ((x(2)*x(3))*x(1)) + ((x(2)*y(3))*x(2)) + ((x(3)*x(7))*x(5)) + ((x(3)*y(7))*x(6)) + ((x(4)*x(3))*x(5)) + ((x(4)*y(3))*x(6)) + (x(5)*(x(5)*x(2))) + (x(5)*(x(7)*y(2))) + (x(6)*(x(5)*x(6))) + (x(6)*(x(7)*y(6))) + (x(7)*(x(1)*x(2))) + (x(7)*(x(3)*y(2))) + (x(8)*(x(1)*x(6))) + (x(8)*(x(3)*y(6)));
poly f(164) = ((x(1)*x(8))*x(1)) + ((x(1)*y(8))*x(2)) + ((x(2)*x(4))*x(1)) + ((x(2)*y(4))*x(2)) + ((x(3)*x(8))*x(5)) + ((x(3)*y(8))*x(6)) + ((x(4)*x(4))*x(5)) + ((x(4)*y(4))*x(6)) + (x(5)*(x(6)*x(2))) + (x(5)*(x(8)*y(2))) + (x(6)*(x(6)*x(6))) + (x(6)*(x(8)*y(6))) + (x(7)*(x(2)*x(2))) + (x(7)*(x(4)*y(2))) + (x(8)*(x(2)*x(6))) + (x(8)*(x(4)*y(6)));
poly f(165) = ((x(1)*x(5))*x(3)) + ((x(1)*y(5))*x(4)) + ((x(2)*x(1))*x(3)) + ((x(2)*y(1))*x(4)) + ((x(3)*x(5))*x(7)) + ((x(3)*y(5))*x(8)) + ((x(4)*x(1))*x(7)) + ((x(4)*y(1))*x(8)) + (x(5)*(x(5)*x(3))) + (x(5)*(x(7)*y(3))) + (x(6)*(x(5)*x(7))) + (x(6)*(x(7)*y(7))) + (x(7)*(x(1)*x(3))) + (x(7)*(x(3)*y(3))) + (x(8)*(x(1)*x(7))) + (x(8)*(x(3)*y(7)));
poly f(166) = ((x(1)*x(6))*x(3)) + ((x(1)*y(6))*x(4)) + ((x(2)*x(2))*x(3)) + ((x(2)*y(2))*x(4)) + ((x(3)*x(6))*x(7)) + ((x(3)*y(6))*x(8)) + ((x(4)*x(2))*x(7)) + ((x(4)*y(2))*x(8)) + (x(5)*(x(6)*x(3))) + (x(5)*(x(8)*y(3))) + (x(6)*(x(6)*x(7))) + (x(6)*(x(8)*y(7))) + (x(7)*(x(2)*x(3))) + (x(7)*(x(4)*y(3))) + (x(8)*(x(2)*x(7))) + (x(8)*(x(4)*y(7)));
poly f(167) = ((x(1)*x(7))*x(3)) + ((x(1)*y(7))*x(4)) + ((x(2)*x(3))*x(3)) + ((x(2)*y(3))*x(4)) + ((x(3)*x(7))*x(7)) + ((x(3)*y(7))*x(8)) + ((x(4)*x(3))*x(7)) + ((x(4)*y(3))*x(8)) + (x(5)*(x(5)*x(4))) + (x(5)*(x(7)*y(4))) + (x(6)*(x(5)*x(8))) + (x(6)*(x(7)*y(8))) + (x(7)*(x(1)*x(4))) + (x(7)*(x(3)*y(4))) + (x(8)*(x(1)*x(8))) + (x(8)*(x(3)*y(8)));
poly f(168) = ((x(1)*x(8))*x(3)) + ((x(1)*y(8))*x(4)) + ((x(2)*x(4))*x(3)) + ((x(2)*y(4))*x(4)) + ((x(3)*x(8))*x(7)) + ((x(3)*y(8))*x(8)) + ((x(4)*x(4))*x(7)) + ((x(4)*y(4))*x(8)) + (x(5)*(x(6)*x(4))) + (x(5)*(x(8)*y(4))) + (x(6)*(x(6)*x(8))) + (x(6)*(x(8)*y(8))) + (x(7)*(x(2)*x(4))) + (x(7)*(x(4)*y(4))) + (x(8)*(x(2)*x(8))) + (x(8)*(x(4)*y(8)));
poly f(169) = (x(1)*(x(5)*x(1))) + (x(1)*(x(7)*y(1))) + (x(2)*(x(5)*x(5))) + (x(2)*(x(7)*y(5))) + (x(3)*(x(1)*x(1))) + (x(3)*(x(3)*y(1))) + (x(4)*(x(1)*x(5))) + (x(4)*(x(3)*y(5))) + ((x(5)*x(5))*x(1)) + ((x(5)*y(5))*x(2)) + ((x(6)*x(1))*x(1)) + ((x(6)*y(1))*x(2)) + ((x(7)*x(5))*x(5)) + ((x(7)*y(5))*x(6)) + ((x(8)*x(1))*x(5)) + ((x(8)*y(1))*x(6));
poly f(170) = (x(1)*(x(5)*x(2))) + (x(1)*(x(7)*y(2))) + (x(2)*(x(5)*x(6))) + (x(2)*(x(7)*y(6))) + (x(3)*(x(1)*x(2))) + (x(3)*(x(3)*y(2))) + (x(4)*(x(1)*x(6))) + (x(4)*(x(3)*y(6))) + ((x(5)*x(7))*x(1)) + ((x(5)*y(7))*x(2)) + ((x(6)*x(3))*x(1)) + ((x(6)*y(3))*x(2)) + ((x(7)*x(7))*x(5)) + ((x(7)*y(7))*x(6)) + ((x(8)*x(3))*x(5)) + ((x(8)*y(3))*x(6));
poly f(171) = (x(1)*(x(5)*x(3))) + (x(1)*(x(7)*y(3))) + (x(2)*(x(5)*x(7))) + (x(2)*(x(7)*y(7))) + (x(3)*(x(1)*x(3))) + (x(3)*(x(3)*y(3))) + (x(4)*(x(1)*x(7))) + (x(4)*(x(3)*y(7))) + ((x(5)*x(5))*x(3)) + ((x(5)*y(5))*x(4)) + ((x(6)*x(1))*x(3)) + ((x(6)*y(1))*x(4)) + ((x(7)*x(5))*x(7)) + ((x(7)*y(5))*x(8)) + ((x(8)*x(1))*x(7)) + ((x(8)*y(1))*x(8));
poly f(172) = (x(1)*(x(5)*x(4))) + (x(1)*(x(7)*y(4))) + (x(2)*(x(5)*x(8))) + (x(2)*(x(7)*y(8))) + (x(3)*(x(1)*x(4))) + (x(3)*(x(3)*y(4))) + (x(4)*(x(1)*x(8))) + (x(4)*(x(3)*y(8))) + ((x(5)*x(7))*x(3)) + ((x(5)*y(7))*x(4)) + ((x(6)*x(3))*x(3)) + ((x(6)*y(3))*x(4)) + ((x(7)*x(7))*x(7)) + ((x(7)*y(7))*x(8)) + ((x(8)*x(3))*x(7)) + ((x(8)*y(3))*x(8));
poly f(173) = (x(1)*(x(6)*x(1))) + (x(1)*(x(8)*y(1))) + (x(2)*(x(6)*x(5))) + (x(2)*(x(8)*y(5))) + (x(3)*(x(2)*x(1))) + (x(3)*(x(4)*y(1))) + (x(4)*(x(2)*x(5))) + (x(4)*(x(4)*y(5))) + ((x(5)*x(6))*x(1)) + ((x(5)*y(6))*x(2)) + ((x(6)*x(2))*x(1)) + ((x(6)*y(2))*x(2)) + ((x(7)*x(6))*x(5)) + ((x(7)*y(6))*x(6)) + ((x(8)*x(2))*x(5)) + ((x(8)*y(2))*x(6));
poly f(174) = (x(1)*(x(6)*x(2))) + (x(1)*(x(8)*y(2))) + (x(2)*(x(6)*x(6))) + (x(2)*(x(8)*y(6))) + (x(3)*(x(2)*x(2))) + (x(3)*(x(4)*y(2))) + (x(4)*(x(2)*x(6))) + (x(4)*(x(4)*y(6))) + ((x(5)*x(8))*x(1)) + ((x(5)*y(8))*x(2)) + ((x(6)*x(4))*x(1)) + ((x(6)*y(4))*x(2)) + ((x(7)*x(8))*x(5)) + ((x(7)*y(8))*x(6)) + ((x(8)*x(4))*x(5)) + ((x(8)*y(4))*x(6));
poly f(175) = (x(1)*(x(6)*x(3))) + (x(1)*(x(8)*y(3))) + (x(2)*(x(6)*x(7))) + (x(2)*(x(8)*y(7))) + (x(3)*(x(2)*x(3))) + (x(3)*(x(4)*y(3))) + (x(4)*(x(2)*x(7))) + (x(4)*(x(4)*y(7))) + ((x(5)*x(6))*x(3)) + ((x(5)*y(6))*x(4)) + ((x(6)*x(2))*x(3)) + ((x(6)*y(2))*x(4)) + ((x(7)*x(6))*x(7)) + ((x(7)*y(6))*x(8)) + ((x(8)*x(2))*x(7)) + ((x(8)*y(2))*x(8));
poly f(176) = (x(1)*(x(6)*x(4))) + (x(1)*(x(8)*y(4))) + (x(2)*(x(6)*x(8))) + (x(2)*(x(8)*y(8))) + (x(3)*(x(2)*x(4))) + (x(3)*(x(4)*y(4))) + (x(4)*(x(2)*x(8))) + (x(4)*(x(4)*y(8))) + ((x(5)*x(8))*x(3)) + ((x(5)*y(8))*x(4)) + ((x(6)*x(4))*x(3)) + ((x(6)*y(4))*x(4)) + ((x(7)*x(8))*x(7)) + ((x(7)*y(8))*x(8)) + ((x(8)*x(4))*x(7)) + ((x(8)*y(4))*x(8));
poly f(177) = -((x(1)*x(1)) + (y(1)*x(2))) + (y(5)*(x(5)*x(5))) + (y(5)*(x(7)*y(5))) + (y(6)*(x(5)*x(1))) + (y(6)*(x(7)*y(1))) + (y(7)*(x(1)*x(5))) + (y(7)*(x(3)*y(5))) + (y(8)*(x(1)*x(1))) + (y(8)*(x(3)*y(1)));
poly f(178) = -((x(2)*x(1)) + (y(2)*x(2))) + (y(5)*(x(6)*x(5))) + (y(5)*(x(8)*y(5))) + (y(6)*(x(6)*x(1))) + (y(6)*(x(8)*y(1))) + (y(7)*(x(2)*x(5))) + (y(7)*(x(4)*y(5))) + (y(8)*(x(2)*x(1))) + (y(8)*(x(4)*y(1)));
poly f(179) = -((x(3)*x(1)) + (y(3)*x(2))) + (y(5)*(x(5)*x(6))) + (y(5)*(x(7)*y(6))) + (y(6)*(x(5)*x(2))) + (y(6)*(x(7)*y(2))) + (y(7)*(x(1)*x(6))) + (y(7)*(x(3)*y(6))) + (y(8)*(x(1)*x(2))) + (y(8)*(x(3)*y(2)));
poly f(180) = -((x(4)*x(1)) + (y(4)*x(2))) + (y(5)*(x(6)*x(6))) + (y(5)*(x(8)*y(6))) + (y(6)*(x(6)*x(2))) + (y(6)*(x(8)*y(2))) + (y(7)*(x(2)*x(6))) + (y(7)*(x(4)*y(6))) + (y(8)*(x(2)*x(2))) + (y(8)*(x(4)*y(2)));
poly f(181) = -((x(5)*x(1)) + (y(5)*x(2))) + (y(1)*(x(5)*x(5))) + (y(1)*(x(7)*y(5))) + (y(2)*(x(5)*x(1))) + (y(2)*(x(7)*y(1))) + (y(3)*(x(1)*x(5))) + (y(3)*(x(3)*y(5))) + (y(4)*(x(1)*x(1))) + (y(4)*(x(3)*y(1)));
poly f(182) = -((x(6)*x(1)) + (y(6)*x(2))) + (y(1)*(x(6)*x(5))) + (y(1)*(x(8)*y(5))) + (y(2)*(x(6)*x(1))) + (y(2)*(x(8)*y(1))) + (y(3)*(x(2)*x(5))) + (y(3)*(x(4)*y(5))) + (y(4)*(x(2)*x(1))) + (y(4)*(x(4)*y(1)));
poly f(183) = -((x(7)*x(1)) + (y(7)*x(2))) + (y(1)*(x(5)*x(6))) + (y(1)*(x(7)*y(6))) + (y(2)*(x(5)*x(2))) + (y(2)*(x(7)*y(2))) + (y(3)*(x(1)*x(6))) + (y(3)*(x(3)*y(6))) + (y(4)*(x(1)*x(2))) + (y(4)*(x(3)*y(2)));
poly f(184) = -((x(8)*x(1)) + (y(8)*x(2))) + (y(1)*(x(6)*x(6))) + (y(1)*(x(8)*y(6))) + (y(2)*(x(6)*x(2))) + (y(2)*(x(8)*y(2))) + (y(3)*(x(2)*x(6))) + (y(3)*(x(4)*y(6))) + (y(4)*(x(2)*x(2))) + (y(4)*(x(4)*y(2)));
poly f(185) = -((x(1)*x(3)) + (y(1)*x(4))) + (y(5)*(x(5)*x(7))) + (y(5)*(x(7)*y(7))) + (y(6)*(x(5)*x(3))) + (y(6)*(x(7)*y(3))) + (y(7)*(x(1)*x(7))) + (y(7)*(x(3)*y(7))) + (y(8)*(x(1)*x(3))) + (y(8)*(x(3)*y(3)));
poly f(186) = -((x(2)*x(3)) + (y(2)*x(4))) + (y(5)*(x(6)*x(7))) + (y(5)*(x(8)*y(7))) + (y(6)*(x(6)*x(3))) + (y(6)*(x(8)*y(3))) + (y(7)*(x(2)*x(7))) + (y(7)*(x(4)*y(7))) + (y(8)*(x(2)*x(3))) + (y(8)*(x(4)*y(3)));
poly f(187) = -((x(3)*x(3)) + (y(3)*x(4))) + (y(5)*(x(5)*x(8))) + (y(5)*(x(7)*y(8))) + (y(6)*(x(5)*x(4))) + (y(6)*(x(7)*y(4))) + (y(7)*(x(1)*x(8))) + (y(7)*(x(3)*y(8))) + (y(8)*(x(1)*x(4))) + (y(8)*(x(3)*y(4)));
poly f(188) = -((x(4)*x(3)) + (y(4)*x(4))) + (y(5)*(x(6)*x(8))) + (y(5)*(x(8)*y(8))) + (y(6)*(x(6)*x(4))) + (y(6)*(x(8)*y(4))) + (y(7)*(x(2)*x(8))) + (y(7)*(x(4)*y(8))) + (y(8)*(x(2)*x(4))) + (y(8)*(x(4)*y(4)));
poly f(189) = -((x(5)*x(3)) + (y(5)*x(4))) + (y(1)*(x(5)*x(7))) + (y(1)*(x(7)*y(7))) + (y(2)*(x(5)*x(3))) + (y(2)*(x(7)*y(3))) + (y(3)*(x(1)*x(7))) + (y(3)*(x(3)*y(7))) + (y(4)*(x(1)*x(3))) + (y(4)*(x(3)*y(3)));
poly f(190) = -((x(6)*x(3)) + (y(6)*x(4))) + (y(1)*(x(6)*x(7))) + (y(1)*(x(8)*y(7))) + (y(2)*(x(6)*x(3))) + (y(2)*(x(8)*y(3))) + (y(3)*(x(2)*x(7))) + (y(3)*(x(4)*y(7))) + (y(4)*(x(2)*x(3))) + (y(4)*(x(4)*y(3)));
poly f(191) = -((x(7)*x(3)) + (y(7)*x(4))) + (y(1)*(x(5)*x(8))) + (y(1)*(x(7)*y(8))) + (y(2)*(x(5)*x(4))) + (y(2)*(x(7)*y(4))) + (y(3)*(x(1)*x(8))) + (y(3)*(x(3)*y(8))) + (y(4)*(x(1)*x(4))) + (y(4)*(x(3)*y(4)));
poly f(192) = -((x(8)*x(3)) + (y(8)*x(4))) + (y(1)*(x(6)*x(8))) + (y(1)*(x(8)*y(8))) + (y(2)*(x(6)*x(4))) + (y(2)*(x(8)*y(4))) + (y(3)*(x(2)*x(8))) + (y(3)*(x(4)*y(8))) + (y(4)*(x(2)*x(4))) + (y(4)*(x(4)*y(4)));
poly f(193) = -((x(5)*x(1)) + (x(7)*y(1))) + ((y(1)*x(1))*x(1)) + ((y(1)*y(1))*x(2)) + ((y(2)*x(5))*x(1)) + ((y(2)*y(5))*x(2)) + ((y(3)*x(1))*x(5)) + ((y(3)*y(1))*x(6)) + ((y(4)*x(5))*x(5)) + ((y(4)*y(5))*x(6));
poly f(194) = -((x(5)*x(2)) + (x(7)*y(2))) + ((y(1)*x(3))*x(1)) + ((y(1)*y(3))*x(2)) + ((y(2)*x(7))*x(1)) + ((y(2)*y(7))*x(2)) + ((y(3)*x(3))*x(5)) + ((y(3)*y(3))*x(6)) + ((y(4)*x(7))*x(5)) + ((y(4)*y(7))*x(6));
poly f(195) = -((x(5)*x(3)) + (x(7)*y(3))) + ((y(1)*x(1))*x(3)) + ((y(1)*y(1))*x(4)) + ((y(2)*x(5))*x(3)) + ((y(2)*y(5))*x(4)) + ((y(3)*x(1))*x(7)) + ((y(3)*y(1))*x(8)) + ((y(4)*x(5))*x(7)) + ((y(4)*y(5))*x(8));
poly f(196) = -((x(5)*x(4)) + (x(7)*y(4))) + ((y(1)*x(3))*x(3)) + ((y(1)*y(3))*x(4)) + ((y(2)*x(7))*x(3)) + ((y(2)*y(7))*x(4)) + ((y(3)*x(3))*x(7)) + ((y(3)*y(3))*x(8)) + ((y(4)*x(7))*x(7)) + ((y(4)*y(7))*x(8));
poly f(197) = -((x(5)*x(5)) + (x(7)*y(5))) + ((y(5)*x(1))*x(1)) + ((y(5)*y(1))*x(2)) + ((y(6)*x(5))*x(1)) + ((y(6)*y(5))*x(2)) + ((y(7)*x(1))*x(5)) + ((y(7)*y(1))*x(6)) + ((y(8)*x(5))*x(5)) + ((y(8)*y(5))*x(6));
poly f(198) = -((x(5)*x(6)) + (x(7)*y(6))) + ((y(5)*x(3))*x(1)) + ((y(5)*y(3))*x(2)) + ((y(6)*x(7))*x(1)) + ((y(6)*y(7))*x(2)) + ((y(7)*x(3))*x(5)) + ((y(7)*y(3))*x(6)) + ((y(8)*x(7))*x(5)) + ((y(8)*y(7))*x(6));
poly f(199) = -((x(5)*x(7)) + (x(7)*y(7))) + ((y(5)*x(1))*x(3)) + ((y(5)*y(1))*x(4)) + ((y(6)*x(5))*x(3)) + ((y(6)*y(5))*x(4)) + ((y(7)*x(1))*x(7)) + ((y(7)*y(1))*x(8)) + ((y(8)*x(5))*x(7)) + ((y(8)*y(5))*x(8));
poly f(200) = -((x(5)*x(8)) + (x(7)*y(8))) + ((y(5)*x(3))*x(3)) + ((y(5)*y(3))*x(4)) + ((y(6)*x(7))*x(3)) + ((y(6)*y(7))*x(4)) + ((y(7)*x(3))*x(7)) + ((y(7)*y(3))*x(8)) + ((y(8)*x(7))*x(7)) + ((y(8)*y(7))*x(8));
poly f(201) = -((x(6)*x(1)) + (x(8)*y(1))) + ((y(1)*x(2))*x(1)) + ((y(1)*y(2))*x(2)) + ((y(2)*x(6))*x(1)) + ((y(2)*y(6))*x(2)) + ((y(3)*x(2))*x(5)) + ((y(3)*y(2))*x(6)) + ((y(4)*x(6))*x(5)) + ((y(4)*y(6))*x(6));
poly f(202) = -((x(6)*x(2)) + (x(8)*y(2))) + ((y(1)*x(4))*x(1)) + ((y(1)*y(4))*x(2)) + ((y(2)*x(8))*x(1)) + ((y(2)*y(8))*x(2)) + ((y(3)*x(4))*x(5)) + ((y(3)*y(4))*x(6)) + ((y(4)*x(8))*x(5)) + ((y(4)*y(8))*x(6));
poly f(203) = -((x(6)*x(3)) + (x(8)*y(3))) + ((y(1)*x(2))*x(3)) + ((y(1)*y(2))*x(4)) + ((y(2)*x(6))*x(3)) + ((y(2)*y(6))*x(4)) + ((y(3)*x(2))*x(7)) + ((y(3)*y(2))*x(8)) + ((y(4)*x(6))*x(7)) + ((y(4)*y(6))*x(8));
poly f(204) = -((x(6)*x(4)) + (x(8)*y(4))) + ((y(1)*x(4))*x(3)) + ((y(1)*y(4))*x(4)) + ((y(2)*x(8))*x(3)) + ((y(2)*y(8))*x(4)) + ((y(3)*x(4))*x(7)) + ((y(3)*y(4))*x(8)) + ((y(4)*x(8))*x(7)) + ((y(4)*y(8))*x(8));
poly f(205) = -((x(6)*x(5)) + (x(8)*y(5))) + ((y(5)*x(2))*x(1)) + ((y(5)*y(2))*x(2)) + ((y(6)*x(6))*x(1)) + ((y(6)*y(6))*x(2)) + ((y(7)*x(2))*x(5)) + ((y(7)*y(2))*x(6)) + ((y(8)*x(6))*x(5)) + ((y(8)*y(6))*x(6));
poly f(206) = -((x(6)*x(6)) + (x(8)*y(6))) + ((y(5)*x(4))*x(1)) + ((y(5)*y(4))*x(2)) + ((y(6)*x(8))*x(1)) + ((y(6)*y(8))*x(2)) + ((y(7)*x(4))*x(5)) + ((y(7)*y(4))*x(6)) + ((y(8)*x(8))*x(5)) + ((y(8)*y(8))*x(6));
poly f(207) = -((x(6)*x(7)) + (x(8)*y(7))) + ((y(5)*x(2))*x(3)) + ((y(5)*y(2))*x(4)) + ((y(6)*x(6))*x(3)) + ((y(6)*y(6))*x(4)) + ((y(7)*x(2))*x(7)) + ((y(7)*y(2))*x(8)) + ((y(8)*x(6))*x(7)) + ((y(8)*y(6))*x(8));
poly f(208) = -((x(6)*x(8)) + (x(8)*y(8))) + ((y(5)*x(4))*x(3)) + ((y(5)*y(4))*x(4)) + ((y(6)*x(8))*x(3)) + ((y(6)*y(8))*x(4)) + ((y(7)*x(4))*x(7)) + ((y(7)*y(4))*x(8)) + ((y(8)*x(8))*x(7)) + ((y(8)*y(8))*x(8));
poly f(209) = ((y(1)*x(5))*x(1)) + ((y(1)*y(5))*x(2)) + ((y(2)*x(1))*x(1)) + ((y(2)*y(1))*x(2)) + ((y(3)*x(5))*x(5)) + ((y(3)*y(5))*x(6)) + ((y(4)*x(1))*x(5)) + ((y(4)*y(1))*x(6)) + (y(5)*(x(5)*x(1))) + (y(5)*(x(7)*y(1))) + (y(6)*(x(5)*x(5))) + (y(6)*(x(7)*y(5))) + (y(7)*(x(1)*x(1))) + (y(7)*(x(3)*y(1))) + (y(8)*(x(1)*x(5))) + (y(8)*(x(3)*y(5)));
poly f(210) = ((y(1)*x(6))*x(1)) + ((y(1)*y(6))*x(2)) + ((y(2)*x(2))*x(1)) + ((y(2)*y(2))*x(2)) + ((y(3)*x(6))*x(5)) + ((y(3)*y(6))*x(6)) + ((y(4)*x(2))*x(5)) + ((y(4)*y(2))*x(6)) + (y(5)*(x(6)*x(1))) + (y(5)*(x(8)*y(1))) + (y(6)*(x(6)*x(5))) + (y(6)*(x(8)*y(5))) + (y(7)*(x(2)*x(1))) + (y(7)*(x(4)*y(1))) + (y(8)*(x(2)*x(5))) + (y(8)*(x(4)*y(5)));
poly f(211) = ((y(1)*x(7))*x(1)) + ((y(1)*y(7))*x(2)) + ((y(2)*x(3))*x(1)) + ((y(2)*y(3))*x(2)) + ((y(3)*x(7))*x(5)) + ((y(3)*y(7))*x(6)) + ((y(4)*x(3))*x(5)) + ((y(4)*y(3))*x(6)) + (y(5)*(x(5)*x(2))) + (y(5)*(x(7)*y(2))) + (y(6)*(x(5)*x(6))) + (y(6)*(x(7)*y(6))) + (y(7)*(x(1)*x(2))) + (y(7)*(x(3)*y(2))) + (y(8)*(x(1)*x(6))) + (y(8)*(x(3)*y(6)));
poly f(212) = ((y(1)*x(8))*x(1)) + ((y(1)*y(8))*x(2)) + ((y(2)*x(4))*x(1)) + ((y(2)*y(4))*x(2)) + ((y(3)*x(8))*x(5)) + ((y(3)*y(8))*x(6)) + ((y(4)*x(4))*x(5)) + ((y(4)*y(4))*x(6)) + (y(5)*(x(6)*x(2))) + (y(5)*(x(8)*y(2))) + (y(6)*(x(6)*x(6))) + (y(6)*(x(8)*y(6))) + (y(7)*(x(2)*x(2))) + (y(7)*(x(4)*y(2))) + (y(8)*(x(2)*x(6))) + (y(8)*(x(4)*y(6)));
poly f(213) = ((y(1)*x(5))*x(3)) + ((y(1)*y(5))*x(4)) + ((y(2)*x(1))*x(3)) + ((y(2)*y(1))*x(4)) + ((y(3)*x(5))*x(7)) + ((y(3)*y(5))*x(8)) + ((y(4)*x(1))*x(7)) + ((y(4)*y(1))*x(8)) + (y(5)*(x(5)*x(3))) + (y(5)*(x(7)*y(3))) + (y(6)*(x(5)*x(7))) + (y(6)*(x(7)*y(7))) + (y(7)*(x(1)*x(3))) + (y(7)*(x(3)*y(3))) + (y(8)*(x(1)*x(7))) + (y(8)*(x(3)*y(7)));
poly f(214) = ((y(1)*x(6))*x(3)) + ((y(1)*y(6))*x(4)) + ((y(2)*x(2))*x(3)) + ((y(2)*y(2))*x(4)) + ((y(3)*x(6))*x(7)) + ((y(3)*y(6))*x(8)) + ((y(4)*x(2))*x(7)) + ((y(4)*y(2))*x(8)) + (y(5)*(x(6)*x(3))) + (y(5)*(x(8)*y(3))) + (y(6)*(x(6)*x(7))) + (y(6)*(x(8)*y(7))) + (y(7)*(x(2)*x(3))) + (y(7)*(x(4)*y(3))) + (y(8)*(x(2)*x(7))) + (y(8)*(x(4)*y(7)));
poly f(215) = ((y(1)*x(7))*x(3)) + ((y(1)*y(7))*x(4)) + ((y(2)*x(3))*x(3)) + ((y(2)*y(3))*x(4)) + ((y(3)*x(7))*x(7)) + ((y(3)*y(7))*x(8)) + ((y(4)*x(3))*x(7)) + ((y(4)*y(3))*x(8)) + (y(5)*(x(5)*x(4))) + (y(5)*(x(7)*y(4))) + (y(6)*(x(5)*x(8))) + (y(6)*(x(7)*y(8))) + (y(7)*(x(1)*x(4))) + (y(7)*(x(3)*y(4))) + (y(8)*(x(1)*x(8))) + (y(8)*(x(3)*y(8)));
poly f(216) = ((y(1)*x(8))*x(3)) + ((y(1)*y(8))*x(4)) + ((y(2)*x(4))*x(3)) + ((y(2)*y(4))*x(4)) + ((y(3)*x(8))*x(7)) + ((y(3)*y(8))*x(8)) + ((y(4)*x(4))*x(7)) + ((y(4)*y(4))*x(8)) + (y(5)*(x(6)*x(4))) + (y(5)*(x(8)*y(4))) + (y(6)*(x(6)*x(8))) + (y(6)*(x(8)*y(8))) + (y(7)*(x(2)*x(4))) + (y(7)*(x(4)*y(4))) + (y(8)*(x(2)*x(8))) + (y(8)*(x(4)*y(8)));
poly f(217) = (y(1)*(x(5)*x(1))) + (y(1)*(x(7)*y(1))) + (y(2)*(x(5)*x(5))) + (y(2)*(x(7)*y(5))) + (y(3)*(x(1)*x(1))) + (y(3)*(x(3)*y(1))) + (y(4)*(x(1)*x(5))) + (y(4)*(x(3)*y(5))) + ((y(5)*x(5))*x(1)) + ((y(5)*y(5))*x(2)) + ((y(6)*x(1))*x(1)) + ((y(6)*y(1))*x(2)) + ((y(7)*x(5))*x(5)) + ((y(7)*y(5))*x(6)) + ((y(8)*x(1))*x(5)) + ((y(8)*y(1))*x(6));
poly f(218) = (y(1)*(x(5)*x(2))) + (y(1)*(x(7)*y(2))) + (y(2)*(x(5)*x(6))) + (y(2)*(x(7)*y(6))) + (y(3)*(x(1)*x(2))) + (y(3)*(x(3)*y(2))) + (y(4)*(x(1)*x(6))) + (y(4)*(x(3)*y(6))) + ((y(5)*x(7))*x(1)) + ((y(5)*y(7))*x(2)) + ((y(6)*x(3))*x(1)) + ((y(6)*y(3))*x(2)) + ((y(7)*x(7))*x(5)) + ((y(7)*y(7))*x(6)) + ((y(8)*x(3))*x(5)) + ((y(8)*y(3))*x(6));
poly f(219) = (y(1)*(x(5)*x(3))) + (y(1)*(x(7)*y(3))) + (y(2)*(x(5)*x(7))) + (y(2)*(x(7)*y(7))) + (y(3)*(x(1)*x(3))) + (y(3)*(x(3)*y(3))) + (y(4)*(x(1)*x(7))) + (y(4)*(x(3)*y(7))) + ((y(5)*x(5))*x(3)) + ((y(5)*y(5))*x(4)) + ((y(6)*x(1))*x(3)) + ((y(6)*y(1))*x(4)) + ((y(7)*x(5))*x(7)) + ((y(7)*y(5))*x(8)) + ((y(8)*x(1))*x(7)) + ((y(8)*y(1))*x(8));
poly f(220) = (y(1)*(x(5)*x(4))) + (y(1)*(x(7)*y(4))) + (y(2)*(x(5)*x(8))) + (y(2)*(x(7)*y(8))) + (y(3)*(x(1)*x(4))) + (y(3)*(x(3)*y(4))) + (y(4)*(x(1)*x(8))) + (y(4)*(x(3)*y(8))) + ((y(5)*x(7))*x(3)) + ((y(5)*y(7))*x(4)) + ((y(6)*x(3))*x(3)) + ((y(6)*y(3))*x(4)) + ((y(7)*x(7))*x(7)) + ((y(7)*y(7))*x(8)) + ((y(8)*x(3))*x(7)) + ((y(8)*y(3))*x(8));
poly f(221) = (y(1)*(x(6)*x(1))) + (y(1)*(x(8)*y(1))) + (y(2)*(x(6)*x(5))) + (y(2)*(x(8)*y(5))) + (y(3)*(x(2)*x(1))) + (y(3)*(x(4)*y(1))) + (y(4)*(x(2)*x(5))) + (y(4)*(x(4)*y(5))) + ((y(5)*x(6))*x(1)) + ((y(5)*y(6))*x(2)) + ((y(6)*x(2))*x(1)) + ((y(6)*y(2))*x(2)) + ((y(7)*x(6))*x(5)) + ((y(7)*y(6))*x(6)) + ((y(8)*x(2))*x(5)) + ((y(8)*y(2))*x(6));
poly f(222) = (y(1)*(x(6)*x(2))) + (y(1)*(x(8)*y(2))) + (y(2)*(x(6)*x(6))) + (y(2)*(x(8)*y(6))) + (y(3)*(x(2)*x(2))) + (y(3)*(x(4)*y(2))) + (y(4)*(x(2)*x(6))) + (y(4)*(x(4)*y(6))) + ((y(5)*x(8))*x(1)) + ((y(5)*y(8))*x(2)) + ((y(6)*x(4))*x(1)) + ((y(6)*y(4))*x(2)) + ((y(7)*x(8))*x(5)) + ((y(7)*y(8))*x(6)) + ((y(8)*x(4))*x(5)) + ((y(8)*y(4))*x(6));
poly f(223) = (y(1)*(x(6)*x(3))) + (y(1)*(x(8)*y(3))) + (y(2)*(x(6)*x(7))) + (y(2)*(x(8)*y(7))) + (y(3)*(x(2)*x(3))) + (y(3)*(x(4)*y(3))) + (y(4)*(x(2)*x(7))) + (y(4)*(x(4)*y(7))) + ((y(5)*x(6))*x(3)) + ((y(5)*y(6))*x(4)) + ((y(6)*x(2))*x(3)) + ((y(6)*y(2))*x(4)) + ((y(7)*x(6))*x(7)) + ((y(7)*y(6))*x(8)) + ((y(8)*x(2))*x(7)) + ((y(8)*y(2))*x(8));
poly f(224) = (y(1)*(x(6)*x(4))) + (y(1)*(x(8)*y(4))) + (y(2)*(x(6)*x(8))) + (y(2)*(x(8)*y(8))) + (y(3)*(x(2)*x(4))) + (y(3)*(x(4)*y(4))) + (y(4)*(x(2)*x(8))) + (y(4)*(x(4)*y(8))) + ((y(5)*x(8))*x(3)) + ((y(5)*y(8))*x(4)) + ((y(6)*x(4))*x(3)) + ((y(6)*y(4))*x(4)) + ((y(7)*x(8))*x(7)) + ((y(7)*y(8))*x(8)) + ((y(8)*x(4))*x(7)) + ((y(8)*y(4))*x(8));
ideal i=f(1..224);
ideal si=std(i);
si;
matrix T;
ideal sm=liftstd(i,T);
sm;
int k;
for (k=1; k<=224; k=k+1) {
"---";
k;
"---";
T[k,1];
};
quit;



==> anc/code-2-out.txt <==
si[1]=1
sm[1]=1
---
1
---
x(1)^2*x(5)+x(1)*x(2)*x(5)+x(1)^2*x(6)+x(1)*x(2)*x(6)+x(1)*x(5)*x(8)+x(2)*x(5)*x(8)+x(1)*x(2)*y(1)+x(1)*x(5)*y(1)+x(2)*x(5)*y(1)+x(1)*x(7)*y(1)+x(2)*x(7)*y(1)+x(5)*x(7)*y(1)+x(6)*x(7)*y(1)+x(7)^2*y(1)+x(2)*x(8)*y(1)+x(5)*x(8)*y(1)+x(7)*x(8)*y(1)+x(8)^2*y(1)+x(1)^2*y(3)+x(1)*x(2)*y(3)+x(1)*x(8)*y(4)+x(2)*x(8)*y(4)+x(5)*y(1)*y(4)+x(6)*y(1)*y(4)+x(7)*y(1)*y(4)+x(1)*x(2)*y(6)+x(1)*x(5)*y(6)+x(4)*x(5)*y(6)+x(2)*x(6)*y(6)+x(4)*x(6)*y(6)+x(5)*x(6)*y(6)+x(6)^2*y(6)+x(5)*x(8)*y(6)+x(6)*x(8)*y(6)+x(1)*y(1)*y(6)+x(5)*y(1)*y(6)+x(8)*y(1)*y(6)+x(5)*y(2)*y(6)+x(6)*y(2)*y(6)+x(1)*y(3)*y(6)+x(5)*y(3)*y(6)+x(6)*y(3)*y(6)+x(8)*y(3)*y(6)+x(1)*y(4)*y(6)+x(5)*y(4)*y(6)+x(6)*y(4)*y(6)+y(1)*y(4)*y(6)+x(1)^2*y(7)+x(6)*x(8)*y(7)+x(2)*y(1)*y(7)+x(5)*y(1)*y(7)+x(7)*y(1)*y(7)+x(8)*y(1)*y(7)+x(1)*y(3)*y(7)+x(8)*y(3)*y(7)+x(1)*y(4)*y(7)+x(2)*y(4)*y(7)+x(6)*y(4)*y(7)+x(8)*y(4)*y(7)+y(1)*y(4)*y(7)+x(6)*y(6)*y(7)+x(8)*y(6)*y(7)+y(1)*y(6)*y(7)+y(4)*y(6)*y(7)+x(8)*y(7)^2+y(4)*y(7)^2+y(6)*y(7)^2+x(2)^2*y(8)+x(1)*x(5)*y(8)+x(2)*x(5)*y(8)+x(5)^2*y(8)+x(6)^2*y(8)+x(1)*x(7)*y(8)+x(2)*x(8)*y(8)+x(5)*x(8)*y(8)+x(1)*y(1)*y(8)+y(1)*y(2)*y(8)+x(1)*y(3)*y(8)+x(2)*y(3)*y(8)+x(2)*y(4)*y(8)+x(5)*y(4)*y(8)+x(7)*y(4)*y(8)+x(1)*y(6)*y(8)+x(5)*y(6)*y(8)+x(8)*y(6)*y(8)+y(1)*y(6)*y(8)+x(1)*y(7)*y(8)+x(2)*y(7)*y(8)+x(4)*y(7)*y(8)+x(6)*y(7)*y(8)+y(2)*y(7)*y(8)+y(4)*y(7)*y(8)+y(5)*y(7)*y(8)+y(6)*y(7)*y(8)+x(1)*y(8)^2+x(4)*y(8)^2+x(5)*y(8)^2+x(6)*y(8)^2+x(7)*y(8)^2+y(1)*y(8)^2+y(3)*y(8)^2+y(4)*y(8)^2+y(5)*y(8)^2+y(7)*y(8)^2+x(1)^2+x(1)*x(4)+x(2)*x(5)+x(1)*x(6)+x(4)*x(6)+x(6)^2+x(5)*x(7)+x(1)*x(8)+x(2)*x(8)+x(1)*y(1)+x(3)*y(1)+x(5)*y(1)+x(6)*y(1)+x(7)*y(1)+x(8)*y(1)+y(1)^2+x(1)*y(2)+x(2)*y(2)+x(8)*y(2)+y(1)*y(2)+x(1)*y(3)+x(2)*y(3)+x(7)*y(3)+x(8)*y(3)+x(1)*y(4)+x(2)*y(4)+x(4)*y(4)+x(6)*y(4)+x(7)*y(4)+x(4)*y(5)+x(5)*y(5)+x(6)*y(5)+y(4)*y(5)+x(1)*y(6)+x(7)*y(6)+x(8)*y(6)+x(1)*y(7)+x(3)*y(7)+x(4)*y(7)+x(7)*y(7)+x(8)*y(7)+y(1)*y(7)+y(3)*y(7)+y(5)*y(7)+y(6)*y(7)+y(7)^2+x(2)*y(8)+x(6)*y(8)+x(8)*y(8)+y(3)*y(8)+y(4)*y(8)+y(7)*y(8)+y(8)^2+x(3)+x(4)+x(5)+x(8)+y(4)+y(5)+y(6)+1
---
2
---
x(1)^3+x(1)*x(2)^2+x(1)^2*x(7)+x(1)*x(2)*x(7)+x(1)*x(2)*x(8)+x(2)^2*x(8)+x(1)*x(2)*y(2)+x(1)*x(5)*y(2)+x(2)*x(5)*y(2)+x(1)^2*y(4)+x(1)*x(2)*y(4)+x(1)*x(5)*y(4)+x(2)*x(5)*y(4)+x(1)*x(6)*y(4)+x(2)*x(6)*y(4)+x(6)^2*y(4)+x(1)*x(7)*y(4)+x(6)*x(7)*y(4)+x(1)*x(8)*y(4)+x(6)*x(8)*y(4)+x(1)^2*y(6)+x(2)*x(4)*y(6)+x(2)*x(5)*y(6)+x(1)*x(6)*y(6)+x(2)*x(6)*y(6)+x(4)*x(6)*y(6)+x(6)*x(7)*y(6)+x(7)^2*y(6)+x(1)*x(8)*y(6)+x(5)*x(8)*y(6)+x(8)^2*y(6)+x(1)*y(2)*y(6)+x(5)*y(2)*y(6)+x(6)*y(2)*y(6)+x(1)*y(4)*y(6)+x(4)*y(4)*y(6)+x(8)*y(4)*y(6)+y(2)*y(4)*y(6)+y(4)^2*y(6)+x(1)*y(6)^2+x(5)*y(6)^2+x(8)*y(6)^2+y(4)*y(6)^2+x(1)^2*y(7)+x(1)*x(2)*y(7)+x(2)^2*y(7)+x(1)*x(4)*y(7)+x(1)*x(8)*y(7)+x(7)*x(8)*y(7)+x(1)*y(2)*y(7)+x(2)*y(4)*y(7)+x(4)*y(4)*y(7)+x(5)*y(4)*y(7)+x(7)*y(4)*y(7)+x(8)*y(4)*y(7)+y(2)*y(4)*y(7)+y(4)^2*y(7)+x(4)*y(6)*y(7)+x(8)*y(6)*y(7)+y(2)*y(6)*y(7)+y(4)*y(6)*y(7)+y(6)^2*y(7)+x(1)*y(7)^2+y(4)*y(7)^2+y(6)*y(7)^2+x(1)*x(2)*y(8)+x(1)*x(4)*y(8)+x(2)*x(5)*y(8)+x(4)*x(5)*y(8)+x(4)*x(6)*y(8)+x(5)*x(7)*y(8)+x(6)*x(7)*y(8)+x(5)*y(2)*y(8)+x(6)*y(2)*y(8)+x(2)*y(4)*y(8)+x(5)*y(4)*y(8)+x(7)*y(4)*y(8)+x(8)*y(4)*y(8)+y(2)*y(4)*y(8)+y(2)*y(5)*y(8)+y(4)*y(5)*y(8)+x(2)*y(6)*y(8)+x(6)*y(6)*y(8)+x(8)*y(6)*y(8)+y(4)*y(6)*y(8)+y(6)^2*y(8)+x(1)*y(7)*y(8)+x(4)*y(7)*y(8)+x(5)*y(7)*y(8)+x(6)*y(7)*y(8)+x(7)*y(7)*y(8)+x(8)*y(7)*y(8)+y(2)*y(7)*y(8)+y(6)*y(7)*y(8)+x(2)*y(8)^2+x(3)*y(8)^2+x(5)*y(8)^2+x(7)*y(8)^2+x(8)*y(8)^2+y(2)*y(8)^2+y(6)*y(8)^2+y(8)^3+x(1)^2+x(1)*x(3)+x(1)*x(4)+x(1)*x(5)+x(1)*x(6)+x(3)*x(6)+x(4)*x(6)+x(6)^2+x(1)*x(7)+x(2)*x(7)+x(4)*x(7)+x(6)*x(7)+x(2)*x(8)+x(5)*x(8)+x(6)*x(8)+x(7)*x(8)+x(3)*y(2)+x(5)*y(2)+x(6)*y(2)+x(8)*y(2)+x(1)*y(3)+x(2)*y(3)+x(2)*y(4)+x(4)*y(4)+x(8)*y(4)+y(2)*y(4)+y(3)*y(4)+y(4)^2+x(6)*y(5)+y(4)*y(5)+x(2)*y(6)+x(3)*y(6)+x(4)*y(6)+x(5)*y(6)+x(6)*y(6)+x(7)*y(6)+y(1)*y(6)+y(4)*y(6)+x(3)*y(7)+x(4)*y(7)+x(6)*y(7)+y(4)*y(7)+y(6)*y(7)+y(7)^2+x(1)*y(8)+x(2)*y(8)+x(5)*y(8)+y(1)*y(8)+y(4)*y(8)+y(5)*y(8)+y(8)^2+x(1)+x(3)+x(5)+x(6)+x(7)+x(8)+y(3)+y(5)+y(6)
---
3
---
x(1)^2*x(5)*x(7)+x(1)*x(2)*x(5)*x(7)+x(1)^3*x(8)+x(1)*x(2)^2*x(8)+x(1)^2*x(3)*x(8)+x(1)*x(2)*x(3)*x(8)+x(1)^2*x(5)*x(8)+x(1)*x(2)*x(5)*x(8)+x(1)*x(5)*x(7)*x(8)+x(2)*x(5)*x(7)*x(8)+x(1)^2*x(8)^2+x(1)*x(2)*x(8)^2+x(1)*x(6)*x(8)^2+x(2)*x(6)*x(8)^2+x(1)^2*x(2)*y(1)+x(1)*x(2)^2*y(1)+x(1)^2*x(5)*y(1)+x(1)*x(2)*x(5)*y(1)+x(1)^2*x(8)*y(1)+x(1)*x(2)*x(8)*y(1)+x(1)*x(6)*x(8)*y(1)+x(2)*x(6)*x(8)*y(1)+x(1)^2*x(2)*y(2)+x(1)*x(2)^2*y(2)+x(1)*x(2)*x(8)*y(2)+x(2)^2*x(8)*y(2)+x(1)^2*x(5)*y(3)+x(1)*x(5)^2*y(3)+x(2)*x(5)^2*y(3)+x(1)*x(5)*x(7)*y(3)+x(2)*x(5)*x(7)*y(3)+x(5)^2*x(7)*y(3)+x(5)*x(6)*x(7)*y(3)+x(5)*x(7)^2*y(3)+x(2)*x(5)*x(8)*y(3)+x(5)^2*x(8)*y(3)+x(5)*x(7)*x(8)*y(3)+x(1)*x(8)^2*y(3)+x(2)*x(8)^2*y(3)+x(5)*x(8)^2*y(3)+x(1)^3*y(4)+x(1)*x(2)^2*y(4)+x(1)*x(2)*x(6)*y(4)+x(1)*x(5)*x(6)*y(4)+x(2)*x(5)*x(6)*y(4)+x(1)*x(6)*x(7)*y(4)+x(2)*x(6)*x(7)*y(4)+x(5)*x(6)*x(7)*y(4)+x(6)^2*x(7)*y(4)+x(6)*x(7)^2*y(4)+x(1)^2*x(8)*y(4)+x(1)*x(2)*x(8)*y(4)+x(2)*x(6)*x(8)*y(4)+x(5)*x(6)*x(8)*y(4)+x(6)*x(7)*x(8)*y(4)+x(6)*x(8)^2*y(4)+x(1)^2*y(1)*y(4)+x(1)*x(2)*y(1)*y(4)+x(1)^2*y(2)*y(4)+x(1)*x(2)*y(2)*y(4)+x(1)^2*y(3)*y(4)+x(1)*x(2)*y(3)*y(4)+x(5)^2*y(3)*y(4)+x(5)*x(6)*y(3)*y(4)+x(5)*x(7)*y(3)*y(4)+x(1)^2*y(4)^2+x(1)*x(2)*y(4)^2+x(5)*x(6)*y(4)^2+x(6)^2*y(4)^2+x(6)*x(7)*y(4)^2+x(1)^3*y(6)+x(1)^2*x(2)*y(6)+x(1)*x(5)^2*y(6)+x(1)*x(5)*x(6)*y(6)+x(2)*x(5)*x(6)*y(6)+x(2)*x(6)^2*y(6)+x(1)*x(5)*x(7)*y(6)+x(5)^2*x(7)*y(6)+x(5)*x(6)*x(7)*y(6)+x(6)^2*x(7)*y(6)+x(2)^2*x(8)*y(6)+x(1)*x(3)*x(8)*y(6)+x(1)*x(5)*x(8)*y(6)+x(5)*x(7)*x(8)*y(6)+x(2)*x(8)^2*y(6)+x(3)*x(8)^2*y(6)+x(5)*x(8)^2*y(6)+x(8)^3*y(6)+x(1)^2*y(1)*y(6)+x(1)*x(2)*y(1)*y(6)+x(1)*x(6)*y(1)*y(6)+x(2)*x(6)*y(1)*y(6)+x(5)*x(6)*y(1)*y(6)+x(6)^2*y(1)*y(6)+x(2)*x(8)*y(1)*y(6)+x(5)*x(8)*y(1)*y(6)+x(2)^2*y(2)*y(6)+x(1)*x(5)*y(2)*y(6)+x(2)*x(5)*y(2)*y(6)+x(5)^2*y(2)*y(6)+x(2)*x(6)*y(2)*y(6)+x(6)^2*y(2)*y(6)+x(2)*x(8)*y(2)*y(6)+x(5)*x(6)*y(3)*y(6)+x(5)*x(8)*y(3)*y(6)+x(2)*y(2)*y(3)*y(6)+x(6)*y(2)*y(3)*y(6)+x(1)^2*y(4)*y(6)+x(1)*x(2)*y(4)*y(6)+x(2)^2*y(4)*y(6)+x(2)*x(5)*y(4)*y(6)+x(1)*x(6)*y(4)*y(6)+x(2)*x(6)*y(4)*y(6)+x(5)*x(6)*y(4)*y(6)+x(6)^2*y(4)*y(6)+x(2)*x(8)*y(4)*y(6)+x(5)*x(8)*y(4)*y(6)+x(8)^2*y(4)*y(6)+x(5)*y(1)*y(4)*y(6)+x(8)*y(1)*y(4)*y(6)+x(2)*y(2)*y(4)*y(6)+x(8)*y(2)*y(4)*y(6)+x(1)*y(3)*y(4)*y(6)+x(5)*y(3)*y(4)*y(6)+x(8)*y(3)*y(4)*y(6)+y(2)*y(3)*y(4)*y(6)+x(1)*y(4)^2*y(6)+x(5)*y(4)^2*y(6)+y(4)^3*y(6)+x(2)*x(6)*y(5)*y(6)+x(5)*x(6)*y(5)*y(6)+x(2)*x(7)*y(5)*y(6)+x(5)*x(7)*y(5)*y(6)+x(5)*y(4)*y(5)*y(6)+x(7)*y(4)*y(5)*y(6)+x(1)*x(2)*y(6)^2+x(5)^2*y(6)^2+x(1)*x(6)*y(6)^2+x(2)*x(6)*y(6)^2+x(5)*x(6)*y(6)^2+x(6)^2*y(6)^2+x(1)*x(8)*y(6)^2+x(1)*y(1)*y(6)^2+x(8)*y(1)*y(6)^2+x(6)*y(4)*y(6)^2+x(1)*y(6)^3+x(8)*y(6)^3+x(1)^2*x(2)*y(7)+x(1)^2*x(6)*y(7)+x(1)*x(2)*x(6)*y(7)+x(2)*x(5)*x(7)*y(7)+x(1)*x(6)*x(7)*y(7)+x(1)*x(7)^2*y(7)+x(1)*x(3)*x(8)*y(7)+x(1)*x(5)*x(8)*y(7)+x(2)*x(6)*x(8)*y(7)+x(2)*x(7)*x(8)*y(7)+x(1)*x(8)^2*y(7)+x(2)*x(8)^2*y(7)+x(3)*x(8)^2*y(7)+x(5)*x(8)^2*y(7)+x(6)*x(8)^2*y(7)+x(8)^3*y(7)+x(1)*x(2)*y(1)*y(7)+x(2)*x(6)*y(1)*y(7)+x(1)*x(8)*y(1)*y(7)+x(2)*x(8)*y(1)*y(7)+x(5)*x(8)*y(1)*y(7)+x(6)*x(8)*y(1)*y(7)+x(1)^2*y(2)*y(7)+x(2)^2*y(2)*y(7)+x(1)^2*y(3)*y(7)+x(1)*x(2)*y(3)*y(7)+x(1)*x(5)*y(3)*y(7)+x(2)*x(5)*y(3)*y(7)+x(5)^2*y(3)*y(7)+x(5)*x(7)*y(3)*y(7)+x(2)*x(8)*y(3)*y(7)+x(8)^2*y(3)*y(7)+x(1)*y(2)*y(3)*y(7)+x(1)^2*y(4)*y(7)+x(1)*x(2)*y(4)*y(7)+x(2)^2*y(4)*y(7)+x(1)*x(5)*y(4)*y(7)+x(2)*x(5)*y(4)*y(7)+x(1)*x(7)*y(4)*y(7)+x(2)*x(7)*y(4)*y(7)+x(5)*x(7)*y(4)*y(7)+x(6)*x(7)*y(4)*y(7)+x(1)*x(8)*y(4)*y(7)+x(2)*x(8)*y(4)*y(7)+x(6)*x(8)*y(4)*y(7)+x(8)^2*y(4)*y(7)+x(5)*y(1)*y(4)*y(7)+x(8)*y(1)*y(4)*y(7)+x(2)*y(2)*y(4)*y(7)+x(8)*y(2)*y(4)*y(7)+x(1)*y(3)*y(4)*y(7)+x(5)*y(3)*y(4)*y(7)+x(8)*y(3)*y(4)*y(7)+y(2)*y(3)*y(4)*y(7)+x(2)*y(4)^2*y(7)+x(5)*y(4)^2*y(7)+x(6)*y(4)^2*y(7)+y(4)^3*y(7)+x(1)*x(5)*y(5)*y(7)+x(1)*x(7)*y(5)*y(7)+x(1)*x(8)*y(5)*y(7)+x(2)*x(8)*y(5)*y(7)+x(5)*y(4)*y(5)*y(7)+x(7)*y(4)*y(5)*y(7)+x(1)*x(2)*y(6)*y(7)+x(2)^2*y(6)*y(7)+x(1)*x(5)*y(6)*y(7)+x(3)*x(5)*y(6)*y(7)+x(5)^2*y(6)*y(7)+x(1)*x(6)*y(6)*y(7)+x(2)*x(6)*y(6)*y(7)+x(3)*x(6)*y(6)*y(7)+x(5)*x(6)*y(6)*y(7)+x(1)*x(7)*y(6)*y(7)+x(5)*x(7)*y(6)*y(7)+x(2)*x(8)*y(6)*y(7)+x(6)*x(8)*y(6)*y(7)+x(7)*x(8)*y(6)*y(7)+x(8)^2*y(6)*y(7)+x(1)*y(1)*y(6)*y(7)+x(2)*y(1)*y(6)*y(7)+x(1)*y(2)*y(6)*y(7)+x(2)*y(2)*y(6)*y(7)+x(1)*y(3)*y(6)*y(7)+x(6)*y(3)*y(6)*y(7)+x(8)*y(3)*y(6)*y(7)+y(2)*y(3)*y(6)*y(7)+x(1)*y(4)*y(6)*y(7)+x(8)*y(4)*y(6)*y(7)+y(1)*y(4)*y(6)*y(7)+y(4)^2*y(6)*y(7)+x(7)*y(5)*y(6)*y(7)+x(1)*y(6)^2*y(7)+x(2)*y(6)^2*y(7)+x(5)*y(6)^2*y(7)+x(6)*y(6)^2*y(7)+x(8)*y(6)^2*y(7)+y(4)*y(6)^2*y(7)+x(1)^2*y(7)^2+x(1)*x(2)*y(7)^2+x(1)*x(6)*y(7)^2+x(2)*x(7)*y(7)^2+x(5)*x(8)*y(7)^2+x(6)*x(8)*y(7)^2+x(8)^2*y(7)^2+x(8)*y(1)*y(7)^2+x(1)*y(3)*y(7)^2+x(8)*y(3)*y(7)^2+x(1)*y(4)*y(7)^2+x(5)*y(4)*y(7)^2+y(1)*y(4)*y(7)^2+x(2)*y(5)*y(7)^2+x(8)*y(5)*y(7)^2+x(1)*y(6)*y(7)^2+x(6)*y(6)*y(7)^2+x(8)*y(6)*y(7)^2+y(1)*y(6)*y(7)^2+y(6)^2*y(7)^2+x(8)*y(7)^3+y(4)*y(7)^3+y(6)*y(7)^3+x(1)^2*x(2)*y(8)+x(1)^2*x(3)*y(8)+x(1)*x(2)*x(3)*y(8)+x(1)*x(2)*x(5)*y(8)+x(2)^2*x(5)*y(8)+x(1)*x(2)*x(7)*y(8)+x(2)^2*x(7)*y(8)+x(1)*x(5)*x(7)*y(8)+x(2)*x(5)*x(7)*y(8)+x(5)^2*x(7)*y(8)+x(2)*x(6)*x(7)*y(8)+x(2)*x(7)^2*y(8)+x(5)*x(7)^2*y(8)+x(1)^2*x(8)*y(8)+x(1)*x(2)*x(8)*y(8)+x(1)*x(3)*x(8)*y(8)+x(2)*x(3)*x(8)*y(8)+x(2)*x(5)*x(8)*y(8)+x(5)^2*x(8)*y(8)+x(2)*x(7)*x(8)*y(8)+x(6)*x(7)*x(8)*y(8)+x(1)*x(8)^2*y(8)+x(1)*x(2)*y(1)*y(8)+x(2)^2*y(1)*y(8)+x(2)*x(5)*y(1)*y(8)+x(5)^2*y(1)*y(8)+x(1)*x(6)*y(1)*y(8)+x(2)*x(6)*y(1)*y(8)+x(1)*x(7)*y(1)*y(8)+x(6)*x(7)*y(1)*y(8)+x(1)*x(8)*y(1)*y(8)+x(2)*x(8)*y(1)*y(8)+x(1)^2*y(2)*y(8)+x(1)*x(5)*y(2)*y(8)+x(1)*x(6)*y(2)*y(8)+x(2)*x(6)*y(2)*y(8)+x(2)*x(7)*y(2)*y(8)+x(1)*x(2)*y(3)*y(8)+x(2)^2*y(3)*y(8)+x(1)*x(5)*y(3)*y(8)+x(1)*x(6)*y(3)*y(8)+x(2)*x(6)*y(3)*y(8)+x(5)*x(6)*y(3)*y(8)+x(2)*x(7)*y(3)*y(8)+x(5)*x(7)*y(3)*y(8)+x(7)*x(8)*y(3)*y(8)+x(1)*y(2)*y(3)*y(8)+x(6)*y(2)*y(3)*y(8)+x(2)^2*y(4)*y(8)+x(1)*x(5)*y(4)*y(8)+x(5)^2*y(4)*y(8)+x(1)*x(6)*y(4)*y(8)+x(5)*x(6)*y(4)*y(8)+x(2)*x(7)*y(4)*y(8)+x(2)*x(8)*y(4)*y(8)+x(5)*x(8)*y(4)*y(8)+x(6)*x(8)*y(4)*y(8)+x(1)*y(1)*y(4)*y(8)+x(2)*y(1)*y(4)*y(8)+x(1)*y(2)*y(4)*y(8)+x(2)*y(2)*y(4)*y(8)+x(6)*y(2)*y(4)*y(8)+x(1)*y(3)*y(4)*y(8)+x(2)*y(3)*y(4)*y(8)+x(2)*y(4)^2*y(8)+x(5)*y(4)^2*y(8)+x(6)*y(4)^2*y(8)+x(1)*x(5)*y(5)*y(8)+x(5)^2*y(5)*y(8)+x(5)*x(6)*y(5)*y(8)+x(1)*x(7)*y(5)*y(8)+x(5)*x(7)*y(5)*y(8)+x(6)*x(7)*y(5)*y(8)+x(1)^2*y(6)*y(8)+x(1)*x(3)*y(6)*y(8)+x(2)*x(3)*y(6)*y(8)+x(1)*x(5)*y(6)*y(8)+x(3)*x(5)*y(6)*y(8)+x(1)*x(6)*y(6)*y(8)+x(2)*x(6)*y(6)*y(8)+x(5)*x(6)*y(6)*y(8)+x(6)^2*y(6)*y(8)+x(1)*x(7)*y(6)*y(8)+x(2)*x(7)*y(6)*y(8)+x(5)*x(7)*y(6)*y(8)+x(2)*x(8)*y(6)*y(8)+x(3)*x(8)*y(6)*y(8)+x(5)*x(8)*y(6)*y(8)+x(8)*y(1)*y(6)*y(8)+x(1)*y(4)*y(6)*y(8)+x(2)*y(4)*y(6)*y(8)+x(3)*y(4)*y(6)*y(8)+x(5)*y(4)*y(6)*y(8)+x(7)*y(4)*y(6)*y(8)+y(1)*y(4)*y(6)*y(8)+x(2)*y(5)*y(6)*y(8)+x(6)*y(5)*y(6)*y(8)+y(4)*y(5)*y(6)*y(8)+x(1)*y(6)^2*y(8)+x(5)*y(6)^2*y(8)+y(4)*y(6)^2*y(8)+x(1)*x(2)*y(7)*y(8)+x(2)^2*y(7)*y(8)+x(2)*x(5)*y(7)*y(8)+x(1)*x(6)*y(7)*y(8)+x(2)*x(6)*y(7)*y(8)+x(2)*x(7)*y(7)*y(8)+x(6)*x(7)*y(7)*y(8)+x(7)^2*y(7)*y(8)+x(1)*x(8)*y(7)*y(8)+x(8)^2*y(7)*y(8)+x(1)*y(1)*y(7)*y(8)+x(5)*y(1)*y(7)*y(8)+x(1)*y(2)*y(7)*y(8)+x(5)*y(2)*y(7)*y(8)+x(6)*y(2)*y(7)*y(8)+x(1)*y(3)*y(7)*y(8)+x(5)*y(3)*y(7)*y(8)+y(2)*y(3)*y(7)*y(8)+x(1)*y(4)*y(7)*y(8)+x(3)*y(4)*y(7)*y(8)+x(5)*y(4)*y(7)*y(8)+y(3)*y(4)*y(7)*y(8)+x(1)*y(5)*y(7)*y(8)+x(7)*y(5)*y(7)*y(8)+x(2)*y(6)*y(7)*y(8)+x(3)*y(6)*y(7)*y(8)+x(7)*y(6)*y(7)*y(8)+y(4)*y(6)*y(7)*y(8)+y(5)*y(6)*y(7)*y(8)+x(3)*y(7)^2*y(8)+x(5)*y(7)^2*y(8)+x(7)*y(7)^2*y(8)+y(1)*y(7)^2*y(8)+y(4)*y(7)^2*y(8)+x(2)^2*y(8)^2+x(2)*x(3)*y(8)^2+x(1)*x(5)*y(8)^2+x(3)*x(5)*y(8)^2+x(1)*x(6)*y(8)^2+x(2)*x(6)*y(8)^2+x(3)*x(6)*y(8)^2+x(5)*x(6)*y(8)^2+x(1)*x(7)*y(8)^2+x(5)*x(7)*y(8)^2+x(6)*x(7)*y(8)^2+x(3)*x(8)*y(8)^2+x(5)*x(8)*y(8)^2+x(7)*x(8)*y(8)^2+x(6)*y(1)*y(8)^2+x(6)*y(2)*y(8)^2+x(1)*y(3)*y(8)^2+x(2)*y(3)*y(8)^2+x(5)*y(3)*y(8)^2+x(6)*y(3)*y(8)^2+x(7)*y(3)*y(8)^2+y(1)*y(3)*y(8)^2+y(2)*y(3)*y(8)^2+x(1)*y(4)*y(8)^2+x(5)*y(4)*y(8)^2+x(8)*y(4)*y(8)^2+y(4)^2*y(8)^2+x(1)*y(5)*y(8)^2+x(2)*y(5)*y(8)^2+x(5)*y(5)*y(8)^2+x(8)*y(5)*y(8)^2+y(3)*y(5)*y(8)^2+x(1)*y(6)*y(8)^2+x(6)*y(6)*y(8)^2+y(5)*y(6)*y(8)^2+y(6)^2*y(8)^2+x(2)*y(7)*y(8)^2+x(5)*y(7)*y(8)^2+x(6)*y(7)*y(8)^2+y(2)*y(7)*y(8)^2+y(3)*y(7)*y(8)^2+y(4)*y(7)*y(8)^2+y(6)*y(7)*y(8)^2+x(2)*y(8)^3+x(6)*y(8)^3+y(1)*y(8)^3+y(2)*y(8)^3+y(5)*y(8)^3+y(7)*y(8)^3+x(1)^3+x(1)^2*x(3)+x(1)*x(2)*x(3)+x(1)^2*x(5)+x(1)*x(2)*x(5)+x(2)*x(5)^2+x(1)^2*x(6)+x(1)*x(2)*x(6)+x(2)*x(6)^2+x(1)^2*x(7)+x(1)*x(5)*x(7)+x(2)*x(6)*x(7)+x(5)*x(6)*x(7)+x(1)*x(7)^2+x(2)*x(7)^2+x(5)*x(7)^2+x(6)*x(7)^2+x(7)^3+x(1)^2*x(8)+x(2)*x(3)*x(8)+x(1)*x(5)*x(8)+x(5)^2*x(8)+x(1)*x(6)*x(8)+x(2)*x(6)*x(8)+x(6)^2*x(8)+x(3)*x(7)*x(8)+x(3)*x(8)^2+x(7)*x(8)^2+x(2)^2*y(1)+x(1)*x(5)*y(1)+x(6)*x(7)*y(1)+x(7)^2*y(1)+x(2)*x(8)*y(1)+x(6)*x(8)*y(1)+x(8)^2*y(1)+x(1)*x(2)*y(2)+x(2)^2*y(2)+x(2)*x(5)*y(2)+x(2)*x(6)*y(2)+x(5)*x(6)*y(2)+x(6)^2*y(2)+x(1)*x(8)*y(2)+x(2)*x(8)*y(2)+x(1)*x(5)*y(3)+x(3)*x(5)*y(3)+x(5)^2*y(3)+x(5)*x(6)*y(3)+x(5)*x(7)*y(3)+x(2)*x(8)*y(3)+x(5)*x(8)*y(3)+x(8)^2*y(3)+x(1)*y(1)*y(3)+x(2)*y(1)*y(3)+x(5)*y(1)*y(3)+x(8)*y(1)*y(3)+x(1)*y(2)*y(3)+x(7)*y(2)*y(3)+x(8)*y(2)*y(3)+x(5)*y(3)^2+x(1)^2*y(4)+x(2)*x(5)*y(4)+x(1)*x(6)*y(4)+x(3)*x(6)*y(4)+x(5)*x(6)*y(4)+x(1)*x(7)*y(4)+x(2)*x(7)*y(4)+x(5)*x(7)*y(4)+x(7)^2*y(4)+x(1)*x(8)*y(4)+x(2)*x(8)*y(4)+x(3)*x(8)*y(4)+x(5)*x(8)*y(4)+x(7)*x(8)*y(4)+x(8)^2*y(4)+x(1)*y(1)*y(4)+x(2)*y(1)*y(4)+x(1)*y(2)*y(4)+x(5)*y(2)*y(4)+x(6)*y(2)*y(4)+x(8)*y(2)*y(4)+x(1)*y(3)*y(4)+x(6)*y(3)*y(4)+x(7)*y(3)*y(4)+y(1)*y(3)*y(4)+y(2)*y(3)*y(4)+x(1)*y(4)^2+x(5)*y(4)^2+x(7)*y(4)^2+x(8)*y(4)^2+y(1)*y(4)^2+x(1)^2*y(5)+x(1)*x(5)*y(5)+x(2)*x(5)*y(5)+x(3)*x(5)*y(5)+x(5)^2*y(5)+x(1)*x(6)*y(5)+x(2)*x(6)*y(5)+x(5)*x(6)*y(5)+x(6)^2*y(5)+x(1)*x(7)*y(5)+x(2)*x(7)*y(5)+x(5)*x(7)*y(5)+x(6)*x(7)*y(5)+x(1)*x(8)*y(5)+x(2)*x(8)*y(5)+x(5)*x(8)*y(5)+x(8)^2*y(5)+x(6)*y(1)*y(5)+x(1)*y(2)*y(5)+x(2)*y(2)*y(5)+x(5)*y(3)*y(5)+y(1)*y(3)*y(5)+y(2)*y(3)*y(5)+x(7)*y(4)*y(5)+x(8)*y(4)*y(5)+y(1)*y(4)*y(5)+y(4)^2*y(5)+x(6)*y(5)^2+x(7)*y(5)^2+x(8)*y(5)^2+x(1)^2*y(6)+x(2)*x(5)*y(6)+x(3)*x(5)*y(6)+x(2)*x(6)*y(6)+x(5)*x(6)*y(6)+x(5)*x(7)*y(6)+x(6)*x(7)*y(6)+x(7)^2*y(6)+x(1)*x(8)*y(6)+x(2)*x(8)*y(6)+x(3)*x(8)*y(6)+x(5)*x(8)*y(6)+x(8)^2*y(6)+x(2)*y(1)*y(6)+x(5)*y(1)*y(6)+x(6)*y(1)*y(6)+x(7)*y(1)*y(6)+x(1)*y(2)*y(6)+x(8)*y(2)*y(6)+x(2)*y(3)*y(6)+x(6)*y(3)*y(6)+x(8)*y(3)*y(6)+y(1)*y(3)*y(6)+x(2)*y(4)*y(6)+x(6)*y(4)*y(6)+x(7)*y(4)*y(6)+x(1)*y(5)*y(6)+x(3)*y(5)*y(6)+x(5)*y(5)*y(6)+y(1)*y(5)*y(6)+y(4)*y(5)*y(6)+y(5)^2*y(6)+x(1)*y(6)^2+x(2)*y(6)^2+x(6)*y(6)^2+x(8)*y(6)^2+y(1)*y(6)^2+y(2)*y(6)^2+y(3)*y(6)^2+x(1)^2*y(7)+x(1)*x(5)*y(7)+x(3)*x(5)*y(7)+x(5)^2*y(7)+x(1)*x(6)*y(7)+x(2)*x(6)*y(7)+x(3)*x(6)*y(7)+x(5)*x(6)*y(7)+x(6)^2*y(7)+x(3)*x(7)*y(7)+x(6)*x(7)*y(7)+x(2)*x(8)*y(7)+x(3)*x(8)*y(7)+x(5)*x(8)*y(7)+x(6)*x(8)*y(7)+x(6)*y(1)*y(7)+x(7)*y(1)*y(7)+x(1)*y(2)*y(7)+x(2)*y(2)*y(7)+x(3)*y(2)*y(7)+x(8)*y(2)*y(7)+y(1)*y(2)*y(7)+x(1)*y(3)*y(7)+x(3)*y(3)*y(7)+x(5)*y(3)*y(7)+x(6)*y(3)*y(7)+y(2)*y(3)*y(7)+y(3)^2*y(7)+x(1)*y(4)*y(7)+x(2)*y(4)*y(7)+x(3)*y(4)*y(7)+x(5)*y(4)*y(7)+x(6)*y(4)*y(7)+x(7)*y(4)*y(7)+y(3)*y(4)*y(7)+x(1)*y(5)*y(7)+x(2)*y(5)*y(7)+x(6)*y(5)*y(7)+x(7)*y(5)*y(7)+x(8)*y(5)*y(7)+y(1)*y(5)*y(7)+y(3)*y(5)*y(7)+y(4)*y(5)*y(7)+y(5)^2*y(7)+x(1)*y(6)*y(7)+x(2)*y(6)*y(7)+x(3)*y(6)*y(7)+x(6)*y(6)*y(7)+x(7)*y(6)*y(7)+x(8)*y(6)*y(7)+y(1)*y(6)*y(7)+y(4)*y(6)*y(7)+y(5)*y(6)*y(7)+y(6)^2*y(7)+x(3)*y(7)^2+x(5)*y(7)^2+x(7)*y(7)^2+y(1)*y(7)^2+y(4)*y(7)^2+y(5)*y(7)^2+y(6)*y(7)^2+x(1)^2*y(8)+x(2)*x(5)*y(8)+x(5)^2*y(8)+x(3)*x(6)*y(8)+x(5)*x(6)*y(8)+x(1)*x(7)*y(8)+x(3)*x(7)*y(8)+x(6)*x(7)*y(8)+x(1)*x(8)*y(8)+x(3)*x(8)*y(8)+x(6)*x(8)*y(8)+x(3)*y(1)*y(8)+x(5)*y(1)*y(8)+y(1)^2*y(8)+x(5)*y(2)*y(8)+x(6)*y(2)*y(8)+x(8)*y(2)*y(8)+y(1)*y(2)*y(8)+y(2)^2*y(8)+x(3)*y(3)*y(8)+x(2)*y(4)*y(8)+x(3)*y(4)*y(8)+y(1)*y(4)*y(8)+y(2)*y(4)*y(8)+y(3)*y(4)*y(8)+x(1)*y(5)*y(8)+x(7)*y(5)*y(8)+y(2)*y(5)*y(8)+y(5)^2*y(8)+x(1)*y(6)*y(8)+x(3)*y(6)*y(8)+x(7)*y(6)*y(8)+y(1)*y(6)*y(8)+y(3)*y(6)*y(8)+y(4)*y(6)*y(8)+y(6)^2*y(8)+x(1)*y(7)*y(8)+x(2)*y(7)*y(8)+x(5)*y(7)*y(8)+x(7)*y(7)*y(8)+y(1)*y(7)*y(8)+y(7)^2*y(8)+x(1)*y(8)^2+x(3)*y(8)^2+x(8)*y(8)^2+y(2)*y(8)^2+y(5)*y(8)^2+x(1)*x(2)+x(2)^2+x(1)*x(3)+x(1)*x(5)+x(2)*x(5)+x(3)*x(5)+x(5)^2+x(2)*x(6)+x(3)*x(6)+x(1)*x(7)+x(2)*x(7)+x(6)*x(7)+x(2)*x(8)+x(3)*x(8)+x(5)*x(8)+x(7)*x(8)+x(2)*y(1)+x(5)*y(1)+x(6)*y(1)+x(7)*y(1)+x(8)*y(1)+y(1)^2+x(1)*y(2)+x(2)*y(2)+x(5)*y(2)+x(6)*y(2)+x(1)*y(3)+x(7)*y(3)+y(2)*y(3)+y(3)^2+x(1)*y(4)+x(2)*y(4)+x(6)*y(4)+x(7)*y(4)+y(1)*y(4)+y(3)*y(4)+y(4)^2+x(1)*y(5)+x(3)*y(5)+x(5)*y(5)+x(7)*y(5)+x(8)*y(5)+y(3)*y(5)+x(2)*y(6)+x(5)*y(6)+x(7)*y(6)+x(8)*y(6)+y(1)*y(6)+y(3)*y(6)+y(4)*y(6)+y(6)^2+x(1)*y(7)+x(3)*y(7)+y(7)^2+x(3)*y(8)+x(5)*y(8)+x(6)*y(8)+x(7)*y(8)+x(8)*y(8)+y(1)*y(8)+y(3)*y(8)+y(4)*y(8)+y(5)*y(8)+x(2)+x(3)+x(5)+x(6)+x(8)+y(3)+y(4)+y(5)+y(8)+1
---
4
---
x(1)*x(2)^2+x(1)*x(2)*x(5)+x(1)*x(5)^2+x(2)*x(5)^2+x(1)^2*x(6)+x(1)*x(2)*x(6)+x(1)*x(6)^2+x(1)*x(2)*x(7)+x(2)*x(5)*x(7)+x(5)^2*x(7)+x(5)*x(6)*x(7)+x(1)*x(7)^2+x(5)*x(7)^2+x(1)^2*x(8)+x(1)*x(2)*x(8)+x(5)^2*x(8)+x(1)*x(6)*x(8)+x(1)*x(7)*x(8)+x(5)*x(7)*x(8)+x(1)*x(8)^2+x(5)*x(8)^2+x(1)^2*y(4)+x(1)*x(2)*y(4)+x(1)*x(5)*y(4)+x(5)^2*y(4)+x(1)*x(6)*y(4)+x(5)*x(6)*y(4)+x(1)*x(7)*y(4)+x(5)*x(7)*y(4)+x(1)^2*y(6)+x(1)*x(5)*y(6)+x(2)*x(5)*y(6)+x(2)*x(6)*y(6)+x(5)*x(6)*y(6)+x(1)*x(8)*y(6)+x(2)*x(8)*y(6)+x(5)*x(8)*y(6)+x(5)*y(2)*y(6)+x(6)*y(2)*y(6)+x(2)*y(3)*y(6)+x(6)*y(3)*y(6)+x(1)*y(4)*y(6)+x(2)*y(4)*y(6)+x(6)*y(4)*y(6)+x(8)*y(4)*y(6)+y(3)*y(4)*y(6)+y(4)^2*y(6)+x(1)*y(6)^2+x(5)*y(6)^2+x(6)*y(6)^2+y(4)*y(6)^2+x(1)*x(5)*y(7)+x(5)^2*y(7)+x(1)*x(7)*y(7)+x(5)*x(7)*y(7)+x(1)*x(8)*y(7)+x(2)*x(8)*y(7)+x(1)*y(3)*y(7)+x(8)*y(4)*y(7)+y(3)*y(4)*y(7)+y(4)^2*y(7)+x(2)*y(6)*y(7)+x(6)*y(6)*y(7)+x(8)*y(6)*y(7)+y(3)*y(6)*y(7)+y(4)*y(6)*y(7)+y(6)^2*y(7)+x(8)*y(7)^2+y(4)*y(7)^2+y(6)*y(7)^2+x(1)^2*y(8)+x(2)^2*y(8)+x(1)*x(5)*y(8)+x(2)*x(5)*y(8)+x(1)*x(6)*y(8)+x(2)*x(6)*y(8)+x(5)*x(6)*y(8)+x(6)^2*y(8)+x(5)*x(7)*y(8)+x(6)*x(7)*y(8)+x(6)*x(8)*y(8)+x(5)*y(2)*y(8)+x(1)*y(3)*y(8)+x(5)*y(3)*y(8)+x(6)*y(3)*y(8)+x(2)*y(4)*y(8)+x(5)*y(4)*y(8)+x(6)*y(4)*y(8)+x(1)*y(5)*y(8)+x(5)*y(6)*y(8)+x(6)*y(6)*y(8)+x(8)*y(6)*y(8)+y(4)*y(6)*y(8)+y(5)*y(6)*y(8)+y(6)^2*y(8)+x(1)*y(7)*y(8)+x(5)*y(7)*y(8)+x(6)*y(7)*y(8)+x(8)*y(7)*y(8)+y(2)*y(7)*y(8)+y(3)*y(7)*y(8)+y(4)*y(7)*y(8)+x(1)*y(8)^2+x(2)*y(8)^2+x(5)*y(8)^2+x(7)*y(8)^2+x(8)*y(8)^2+y(3)*y(8)^2+y(4)*y(8)^2+y(5)*y(8)^2+y(6)*y(8)^2+y(7)*y(8)^2+y(8)^3+x(1)^2+x(2)*x(5)+x(3)*x(5)+x(1)*x(6)+x(2)*x(6)+x(5)*x(6)+x(5)*x(7)+x(1)*x(8)+x(2)*x(8)+x(3)*x(8)+x(1)*y(1)+x(2)*y(1)+x(5)*y(1)+x(1)*y(2)+x(1)*y(3)+x(5)*y(3)+x(7)*y(3)+x(8)*y(3)+x(1)*y(4)+x(6)*y(4)+x(8)*y(4)+y(3)*y(4)+x(6)*y(5)+y(2)*y(5)+x(1)*y(6)+x(3)*y(6)+x(5)*y(6)+x(7)*y(6)+y(3)*y(6)+x(2)*y(7)+x(5)*y(7)+x(6)*y(7)+y(5)*y(7)+y(6)*y(7)+x(2)*y(8)+x(3)*y(8)+x(5)*y(8)+x(6)*y(8)+y(3)*y(8)+y(4)*y(8)+y(6)*y(8)+y(7)*y(8)+x(1)+x(6)+x(7)+x(8)+y(1)+y(2)
---
5
---
x(1)*x(2)^2+x(1)*x(5)^2+x(2)*x(5)^2+x(1)*x(5)*x(6)+x(2)*x(5)*x(6)+x(5)*x(6)^2+x(1)*x(6)*x(7)+x(5)*x(6)*x(7)+x(1)*x(7)^2+x(1)^2*x(8)+x(5)*x(6)*x(8)+x(1)*x(7)*x(8)+x(1)*x(8)^2+x(1)^2*y(2)+x(1)*x(2)*y(2)+x(1)^2*y(4)+x(1)*x(2)*y(4)+x(1)*x(5)*y(4)+x(2)*x(6)*y(4)+x(6)^2*y(4)+x(6)*x(7)*y(4)+x(2)*x(8)*y(4)+x(6)*x(8)*y(4)+x(1)^2*y(6)+x(2)^2*y(6)+x(1)*x(5)*y(6)+x(2)*x(5)*y(6)+x(1)*x(6)*y(6)+x(2)*x(6)*y(6)+x(5)*x(6)*y(6)+x(1)*x(7)*y(6)+x(1)*x(8)*y(6)+x(2)*x(8)*y(6)+x(6)*x(8)*y(6)+x(7)*x(8)*y(6)+x(5)*y(1)*y(6)+x(6)*y(1)*y(6)+x(1)*y(2)*y(6)+x(2)*y(2)*y(6)+x(6)*y(2)*y(6)+x(8)*y(2)*y(6)+y(2)*y(4)*y(6)+y(4)^2*y(6)+x(1)*x(2)*y(7)+x(1)*x(5)*y(7)+x(2)*x(5)*y(7)+x(5)^2*y(7)+x(1)*x(6)*y(7)+x(2)*x(8)*y(7)+x(5)*x(8)*y(7)+x(7)*x(8)*y(7)+x(8)*y(2)*y(7)+x(1)*y(4)*y(7)+x(2)*y(4)*y(7)+x(6)*y(4)*y(7)+x(8)*y(4)*y(7)+y(2)*y(4)*y(7)+y(4)^2*y(7)+x(1)*y(6)*y(7)+x(2)*y(6)*y(7)+x(5)*y(6)*y(7)+x(6)*y(6)*y(7)+x(8)*y(6)*y(7)+y(2)*y(6)*y(7)+y(4)*y(6)*y(7)+x(1)*y(7)^2+x(8)*y(7)^2+x(1)^2*y(8)+x(2)^2*y(8)+x(5)^2*y(8)+x(2)*x(6)*y(8)+x(5)*x(6)*y(8)+x(6)^2*y(8)+x(2)*x(7)*y(8)+x(5)*x(7)*y(8)+x(5)*x(8)*y(8)+x(1)*y(2)*y(8)+x(2)*y(2)*y(8)+x(6)*y(2)*y(8)+x(2)*y(4)*y(8)+x(6)*y(4)*y(8)+x(7)*y(4)*y(8)+x(8)*y(4)*y(8)+y(2)*y(4)*y(8)+x(5)*y(5)*y(8)+x(3)*y(6)*y(8)+y(4)*y(6)*y(8)+x(7)*y(7)*y(8)+x(8)*y(7)*y(8)+y(1)*y(7)*y(8)+y(7)^2*y(8)+x(3)*y(8)^2+x(5)*y(8)^2+x(6)*y(8)^2+y(2)*y(8)^2+y(3)*y(8)^2+y(8)^3+x(1)*x(2)+x(1)*x(3)+x(2)*x(3)+x(1)*x(5)+x(2)*x(5)+x(3)*x(5)+x(5)^2+x(1)*x(6)+x(2)*x(6)+x(5)*x(6)+x(6)^2+x(5)*x(7)+x(7)^2+x(2)*x(8)+x(3)*x(8)+x(4)*x(8)+x(8)^2+x(1)*y(1)+x(2)*y(1)+x(6)*y(1)+x(7)*y(1)+x(2)*y(2)+y(2)^2+x(2)*y(3)+x(5)*y(3)+x(8)*y(3)+y(2)*y(3)+x(5)*y(4)+x(6)*y(4)+y(1)*y(4)+y(2)*y(4)+y(3)*y(4)+x(2)*y(5)+x(6)*y(5)+y(2)*y(5)+x(2)*y(6)+x(8)*y(6)+y(1)*y(6)+y(4)*y(6)+x(1)*y(7)+x(2)*y(7)+x(3)*y(7)+x(4)*y(7)+x(5)*y(7)+x(6)*y(7)+x(8)*y(7)+y(1)*y(7)+y(5)*y(7)+y(7)^2+x(1)*y(8)+x(2)*y(8)+x(4)*y(8)+x(5)*y(8)+x(7)*y(8)+x(8)*y(8)+y(1)*y(8)+y(2)*y(8)+y(4)*y(8)+y(5)*y(8)+y(8)^2+x(1)+x(3)+x(7)+y(4)+y(6)+y(8)
---
6
---
x(1)^2*x(5)*x(7)+x(1)*x(2)*x(5)*x(7)+x(1)^3*x(8)+x(1)*x(2)^2*x(8)+x(1)^2*x(3)*x(8)+x(1)*x(2)*x(3)*x(8)+x(1)^2*x(5)*x(8)+x(1)*x(2)*x(5)*x(8)+x(1)*x(5)*x(7)*x(8)+x(2)*x(5)*x(7)*x(8)+x(1)^2*x(8)^2+x(1)*x(2)*x(8)^2+x(1)*x(6)*x(8)^2+x(2)*x(6)*x(8)^2+x(1)^2*x(2)*y(1)+x(1)*x(2)^2*y(1)+x(1)^2*x(5)*y(1)+x(1)*x(2)*x(5)*y(1)+x(1)^2*x(8)*y(1)+x(1)*x(2)*x(8)*y(1)+x(1)*x(6)*x(8)*y(1)+x(2)*x(6)*x(8)*y(1)+x(1)^2*x(2)*y(2)+x(1)*x(2)^2*y(2)+x(1)*x(2)*x(8)*y(2)+x(2)^2*x(8)*y(2)+x(1)^2*x(5)*y(3)+x(1)*x(5)^2*y(3)+x(2)*x(5)^2*y(3)+x(1)*x(5)*x(7)*y(3)+x(2)*x(5)*x(7)*y(3)+x(5)^2*x(7)*y(3)+x(5)*x(6)*x(7)*y(3)+x(5)*x(7)^2*y(3)+x(2)*x(5)*x(8)*y(3)+x(5)^2*x(8)*y(3)+x(5)*x(7)*x(8)*y(3)+x(1)*x(8)^2*y(3)+x(2)*x(8)^2*y(3)+x(5)*x(8)^2*y(3)+x(1)^3*y(4)+x(1)*x(2)^2*y(4)+x(1)*x(2)*x(6)*y(4)+x(1)*x(5)*x(6)*y(4)+x(2)*x(5)*x(6)*y(4)+x(1)*x(6)*x(7)*y(4)+x(2)*x(6)*x(7)*y(4)+x(5)*x(6)*x(7)*y(4)+x(6)^2*x(7)*y(4)+x(6)*x(7)^2*y(4)+x(1)^2*x(8)*y(4)+x(1)*x(2)*x(8)*y(4)+x(2)*x(6)*x(8)*y(4)+x(5)*x(6)*x(8)*y(4)+x(6)*x(7)*x(8)*y(4)+x(6)*x(8)^2*y(4)+x(1)^2*y(1)*y(4)+x(1)*x(2)*y(1)*y(4)+x(1)^2*y(2)*y(4)+x(1)*x(2)*y(2)*y(4)+x(1)^2*y(3)*y(4)+x(1)*x(2)*y(3)*y(4)+x(5)^2*y(3)*y(4)+x(5)*x(6)*y(3)*y(4)+x(5)*x(7)*y(3)*y(4)+x(1)^2*y(4)^2+x(1)*x(2)*y(4)^2+x(5)*x(6)*y(4)^2+x(6)^2*y(4)^2+x(6)*x(7)*y(4)^2+x(1)^3*y(6)+x(1)^2*x(2)*y(6)+x(1)*x(5)^2*y(6)+x(1)*x(5)*x(6)*y(6)+x(2)*x(5)*x(6)*y(6)+x(2)*x(6)^2*y(6)+x(1)*x(5)*x(7)*y(6)+x(5)^2*x(7)*y(6)+x(5)*x(6)*x(7)*y(6)+x(6)^2*x(7)*y(6)+x(2)^2*x(8)*y(6)+x(1)*x(3)*x(8)*y(6)+x(1)*x(5)*x(8)*y(6)+x(5)*x(7)*x(8)*y(6)+x(2)*x(8)^2*y(6)+x(3)*x(8)^2*y(6)+x(5)*x(8)^2*y(6)+x(8)^3*y(6)+x(1)^2*y(1)*y(6)+x(1)*x(2)*y(1)*y(6)+x(1)*x(6)*y(1)*y(6)+x(2)*x(6)*y(1)*y(6)+x(5)*x(6)*y(1)*y(6)+x(6)^2*y(1)*y(6)+x(2)*x(8)*y(1)*y(6)+x(5)*x(8)*y(1)*y(6)+x(2)^2*y(2)*y(6)+x(1)*x(5)*y(2)*y(6)+x(2)*x(5)*y(2)*y(6)+x(5)^2*y(2)*y(6)+x(2)*x(6)*y(2)*y(6)+x(6)^2*y(2)*y(6)+x(2)*x(8)*y(2)*y(6)+x(5)*x(6)*y(3)*y(6)+x(5)*x(8)*y(3)*y(6)+x(2)*y(2)*y(3)*y(6)+x(6)*y(2)*y(3)*y(6)+x(1)^2*y(4)*y(6)+x(1)*x(2)*y(4)*y(6)+x(2)^2*y(4)*y(6)+x(2)*x(5)*y(4)*y(6)+x(1)*x(6)*y(4)*y(6)+x(2)*x(6)*y(4)*y(6)+x(5)*x(6)*y(4)*y(6)+x(6)^2*y(4)*y(6)+x(2)*x(8)*y(4)*y(6)+x(5)*x(8)*y(4)*y(6)+x(8)^2*y(4)*y(6)+x(5)*y(1)*y(4)*y(6)+x(8)*y(1)*y(4)*y(6)+x(2)*y(2)*y(4)*y(6)+x(8)*y(2)*y(4)*y(6)+x(1)*y(3)*y(4)*y(6)+x(5)*y(3)*y(4)*y(6)+x(8)*y(3)*y(4)*y(6)+y(2)*y(3)*y(4)*y(6)+x(1)*y(4)^2*y(6)+x(5)*y(4)^2*y(6)+y(4)^3*y(6)+x(2)*x(6)*y(5)*y(6)+x(5)*x(6)*y(5)*y(6)+x(2)*x(7)*y(5)*y(6)+x(5)*x(7)*y(5)*y(6)+x(5)*y(4)*y(5)*y(6)+x(7)*y(4)*y(5)*y(6)+x(1)*x(2)*y(6)^2+x(5)^2*y(6)^2+x(1)*x(6)*y(6)^2+x(2)*x(6)*y(6)^2+x(5)*x(6)*y(6)^2+x(6)^2*y(6)^2+x(1)*x(8)*y(6)^2+x(1)*y(1)*y(6)^2+x(8)*y(1)*y(6)^2+x(6)*y(4)*y(6)^2+x(1)*y(6)^3+x(8)*y(6)^3+x(1)^2*x(2)*y(7)+x(1)^2*x(6)*y(7)+x(1)*x(2)*x(6)*y(7)+x(2)*x(5)*x(7)*y(7)+x(1)*x(6)*x(7)*y(7)+x(1)*x(7)^2*y(7)+x(1)*x(3)*x(8)*y(7)+x(1)*x(5)*x(8)*y(7)+x(2)*x(6)*x(8)*y(7)+x(2)*x(7)*x(8)*y(7)+x(1)*x(8)^2*y(7)+x(2)*x(8)^2*y(7)+x(3)*x(8)^2*y(7)+x(5)*x(8)^2*y(7)+x(6)*x(8)^2*y(7)+x(8)^3*y(7)+x(1)*x(2)*y(1)*y(7)+x(2)*x(6)*y(1)*y(7)+x(1)*x(8)*y(1)*y(7)+x(2)*x(8)*y(1)*y(7)+x(5)*x(8)*y(1)*y(7)+x(6)*x(8)*y(1)*y(7)+x(1)^2*y(2)*y(7)+x(2)^2*y(2)*y(7)+x(1)^2*y(3)*y(7)+x(1)*x(2)*y(3)*y(7)+x(1)*x(5)*y(3)*y(7)+x(2)*x(5)*y(3)*y(7)+x(5)^2*y(3)*y(7)+x(5)*x(7)*y(3)*y(7)+x(2)*x(8)*y(3)*y(7)+x(8)^2*y(3)*y(7)+x(1)*y(2)*y(3)*y(7)+x(1)^2*y(4)*y(7)+x(1)*x(2)*y(4)*y(7)+x(2)^2*y(4)*y(7)+x(1)*x(5)*y(4)*y(7)+x(2)*x(5)*y(4)*y(7)+x(1)*x(7)*y(4)*y(7)+x(2)*x(7)*y(4)*y(7)+x(5)*x(7)*y(4)*y(7)+x(6)*x(7)*y(4)*y(7)+x(1)*x(8)*y(4)*y(7)+x(2)*x(8)*y(4)*y(7)+x(6)*x(8)*y(4)*y(7)+x(8)^2*y(4)*y(7)+x(5)*y(1)*y(4)*y(7)+x(8)*y(1)*y(4)*y(7)+x(2)*y(2)*y(4)*y(7)+x(8)*y(2)*y(4)*y(7)+x(1)*y(3)*y(4)*y(7)+x(5)*y(3)*y(4)*y(7)+x(8)*y(3)*y(4)*y(7)+y(2)*y(3)*y(4)*y(7)+x(2)*y(4)^2*y(7)+x(5)*y(4)^2*y(7)+x(6)*y(4)^2*y(7)+y(4)^3*y(7)+x(1)*x(5)*y(5)*y(7)+x(1)*x(7)*y(5)*y(7)+x(1)*x(8)*y(5)*y(7)+x(2)*x(8)*y(5)*y(7)+x(5)*y(4)*y(5)*y(7)+x(7)*y(4)*y(5)*y(7)+x(1)*x(2)*y(6)*y(7)+x(2)^2*y(6)*y(7)+x(1)*x(5)*y(6)*y(7)+x(3)*x(5)*y(6)*y(7)+x(5)^2*y(6)*y(7)+x(1)*x(6)*y(6)*y(7)+x(2)*x(6)*y(6)*y(7)+x(3)*x(6)*y(6)*y(7)+x(5)*x(6)*y(6)*y(7)+x(1)*x(7)*y(6)*y(7)+x(5)*x(7)*y(6)*y(7)+x(2)*x(8)*y(6)*y(7)+x(6)*x(8)*y(6)*y(7)+x(7)*x(8)*y(6)*y(7)+x(8)^2*y(6)*y(7)+x(1)*y(1)*y(6)*y(7)+x(2)*y(1)*y(6)*y(7)+x(1)*y(2)*y(6)*y(7)+x(2)*y(2)*y(6)*y(7)+x(1)*y(3)*y(6)*y(7)+x(6)*y(3)*y(6)*y(7)+x(8)*y(3)*y(6)*y(7)+y(2)*y(3)*y(6)*y(7)+x(1)*y(4)*y(6)*y(7)+x(8)*y(4)*y(6)*y(7)+y(1)*y(4)*y(6)*y(7)+y(4)^2*y(6)*y(7)+x(7)*y(5)*y(6)*y(7)+x(1)*y(6)^2*y(7)+x(2)*y(6)^2*y(7)+x(5)*y(6)^2*y(7)+x(6)*y(6)^2*y(7)+x(8)*y(6)^2*y(7)+y(4)*y(6)^2*y(7)+x(1)^2*y(7)^2+x(1)*x(2)*y(7)^2+x(1)*x(6)*y(7)^2+x(2)*x(7)*y(7)^2+x(5)*x(8)*y(7)^2+x(6)*x(8)*y(7)^2+x(8)^2*y(7)^2+x(8)*y(1)*y(7)^2+x(1)*y(3)*y(7)^2+x(8)*y(3)*y(7)^2+x(1)*y(4)*y(7)^2+x(5)*y(4)*y(7)^2+y(1)*y(4)*y(7)^2+x(2)*y(5)*y(7)^2+x(8)*y(5)*y(7)^2+x(1)*y(6)*y(7)^2+x(6)*y(6)*y(7)^2+x(8)*y(6)*y(7)^2+y(1)*y(6)*y(7)^2+y(6)^2*y(7)^2+x(8)*y(7)^3+y(4)*y(7)^3+y(6)*y(7)^3+x(1)^2*x(2)*y(8)+x(1)^2*x(3)*y(8)+x(1)*x(2)*x(3)*y(8)+x(1)*x(2)*x(5)*y(8)+x(2)^2*x(5)*y(8)+x(1)*x(2)*x(7)*y(8)+x(2)^2*x(7)*y(8)+x(1)*x(5)*x(7)*y(8)+x(2)*x(5)*x(7)*y(8)+x(5)^2*x(7)*y(8)+x(2)*x(6)*x(7)*y(8)+x(2)*x(7)^2*y(8)+x(5)*x(7)^2*y(8)+x(1)^2*x(8)*y(8)+x(1)*x(2)*x(8)*y(8)+x(1)*x(3)*x(8)*y(8)+x(2)*x(3)*x(8)*y(8)+x(2)*x(5)*x(8)*y(8)+x(5)^2*x(8)*y(8)+x(2)*x(7)*x(8)*y(8)+x(6)*x(7)*x(8)*y(8)+x(1)*x(8)^2*y(8)+x(1)*x(2)*y(1)*y(8)+x(2)^2*y(1)*y(8)+x(2)*x(5)*y(1)*y(8)+x(5)^2*y(1)*y(8)+x(1)*x(6)*y(1)*y(8)+x(2)*x(6)*y(1)*y(8)+x(1)*x(7)*y(1)*y(8)+x(6)*x(7)*y(1)*y(8)+x(1)*x(8)*y(1)*y(8)+x(2)*x(8)*y(1)*y(8)+x(1)^2*y(2)*y(8)+x(1)*x(5)*y(2)*y(8)+x(1)*x(6)*y(2)*y(8)+x(2)*x(6)*y(2)*y(8)+x(2)*x(7)*y(2)*y(8)+x(1)*x(2)*y(3)*y(8)+x(2)^2*y(3)*y(8)+x(1)*x(5)*y(3)*y(8)+x(1)*x(6)*y(3)*y(8)+x(2)*x(6)*y(3)*y(8)+x(5)*x(6)*y(3)*y(8)+x(2)*x(7)*y(3)*y(8)+x(5)*x(7)*y(3)*y(8)+x(7)*x(8)*y(3)*y(8)+x(1)*y(2)*y(3)*y(8)+x(6)*y(2)*y(3)*y(8)+x(2)^2*y(4)*y(8)+x(1)*x(5)*y(4)*y(8)+x(5)^2*y(4)*y(8)+x(1)*x(6)*y(4)*y(8)+x(5)*x(6)*y(4)*y(8)+x(2)*x(7)*y(4)*y(8)+x(2)*x(8)*y(4)*y(8)+x(5)*x(8)*y(4)*y(8)+x(6)*x(8)*y(4)*y(8)+x(1)*y(1)*y(4)*y(8)+x(2)*y(1)*y(4)*y(8)+x(1)*y(2)*y(4)*y(8)+x(2)*y(2)*y(4)*y(8)+x(6)*y(2)*y(4)*y(8)+x(1)*y(3)*y(4)*y(8)+x(2)*y(3)*y(4)*y(8)+x(2)*y(4)^2*y(8)+x(5)*y(4)^2*y(8)+x(6)*y(4)^2*y(8)+x(1)*x(5)*y(5)*y(8)+x(5)^2*y(5)*y(8)+x(5)*x(6)*y(5)*y(8)+x(1)*x(7)*y(5)*y(8)+x(5)*x(7)*y(5)*y(8)+x(6)*x(7)*y(5)*y(8)+x(1)^2*y(6)*y(8)+x(1)*x(3)*y(6)*y(8)+x(2)*x(3)*y(6)*y(8)+x(1)*x(5)*y(6)*y(8)+x(3)*x(5)*y(6)*y(8)+x(1)*x(6)*y(6)*y(8)+x(2)*x(6)*y(6)*y(8)+x(5)*x(6)*y(6)*y(8)+x(6)^2*y(6)*y(8)+x(1)*x(7)*y(6)*y(8)+x(2)*x(7)*y(6)*y(8)+x(5)*x(7)*y(6)*y(8)+x(2)*x(8)*y(6)*y(8)+x(3)*x(8)*y(6)*y(8)+x(5)*x(8)*y(6)*y(8)+x(8)*y(1)*y(6)*y(8)+x(1)*y(4)*y(6)*y(8)+x(2)*y(4)*y(6)*y(8)+x(3)*y(4)*y(6)*y(8)+x(5)*y(4)*y(6)*y(8)+x(7)*y(4)*y(6)*y(8)+y(1)*y(4)*y(6)*y(8)+x(2)*y(5)*y(6)*y(8)+x(6)*y(5)*y(6)*y(8)+y(4)*y(5)*y(6)*y(8)+x(1)*y(6)^2*y(8)+x(5)*y(6)^2*y(8)+y(4)*y(6)^2*y(8)+x(1)*x(2)*y(7)*y(8)+x(2)^2*y(7)*y(8)+x(2)*x(5)*y(7)*y(8)+x(1)*x(6)*y(7)*y(8)+x(2)*x(6)*y(7)*y(8)+x(2)*x(7)*y(7)*y(8)+x(6)*x(7)*y(7)*y(8)+x(7)^2*y(7)*y(8)+x(1)*x(8)*y(7)*y(8)+x(8)^2*y(7)*y(8)+x(1)*y(1)*y(7)*y(8)+x(5)*y(1)*y(7)*y(8)+x(1)*y(2)*y(7)*y(8)+x(5)*y(2)*y(7)*y(8)+x(6)*y(2)*y(7)*y(8)+x(1)*y(3)*y(7)*y(8)+x(5)*y(3)*y(7)*y(8)+y(2)*y(3)*y(7)*y(8)+x(1)*y(4)*y(7)*y(8)+x(3)*y(4)*y(7)*y(8)+x(5)*y(4)*y(7)*y(8)+y(3)*y(4)*y(7)*y(8)+x(1)*y(5)*y(7)*y(8)+x(7)*y(5)*y(7)*y(8)+x(2)*y(6)*y(7)*y(8)+x(3)*y(6)*y(7)*y(8)+x(7)*y(6)*y(7)*y(8)+y(4)*y(6)*y(7)*y(8)+y(5)*y(6)*y(7)*y(8)+x(3)*y(7)^2*y(8)+x(5)*y(7)^2*y(8)+x(7)*y(7)^2*y(8)+y(1)*y(7)^2*y(8)+y(4)*y(7)^2*y(8)+x(2)^2*y(8)^2+x(2)*x(3)*y(8)^2+x(1)*x(5)*y(8)^2+x(3)*x(5)*y(8)^2+x(1)*x(6)*y(8)^2+x(2)*x(6)*y(8)^2+x(3)*x(6)*y(8)^2+x(5)*x(6)*y(8)^2+x(1)*x(7)*y(8)^2+x(5)*x(7)*y(8)^2+x(6)*x(7)*y(8)^2+x(3)*x(8)*y(8)^2+x(5)*x(8)*y(8)^2+x(7)*x(8)*y(8)^2+x(6)*y(1)*y(8)^2+x(6)*y(2)*y(8)^2+x(1)*y(3)*y(8)^2+x(2)*y(3)*y(8)^2+x(5)*y(3)*y(8)^2+x(6)*y(3)*y(8)^2+x(7)*y(3)*y(8)^2+y(1)*y(3)*y(8)^2+y(2)*y(3)*y(8)^2+x(1)*y(4)*y(8)^2+x(5)*y(4)*y(8)^2+x(8)*y(4)*y(8)^2+y(4)^2*y(8)^2+x(1)*y(5)*y(8)^2+x(2)*y(5)*y(8)^2+x(5)*y(5)*y(8)^2+x(8)*y(5)*y(8)^2+y(3)*y(5)*y(8)^2+x(1)*y(6)*y(8)^2+x(6)*y(6)*y(8)^2+y(5)*y(6)*y(8)^2+y(6)^2*y(8)^2+x(2)*y(7)*y(8)^2+x(5)*y(7)*y(8)^2+x(6)*y(7)*y(8)^2+y(2)*y(7)*y(8)^2+y(3)*y(7)*y(8)^2+y(4)*y(7)*y(8)^2+y(6)*y(7)*y(8)^2+x(2)*y(8)^3+x(6)*y(8)^3+y(1)*y(8)^3+y(2)*y(8)^3+y(5)*y(8)^3+y(7)*y(8)^3+x(1)^2*x(2)+x(1)^2*x(5)+x(1)*x(2)*x(5)+x(2)*x(5)^2+x(2)*x(6)^2+x(1)^2*x(7)+x(1)*x(5)*x(7)+x(2)*x(6)*x(7)+x(5)*x(6)*x(7)+x(1)*x(7)^2+x(2)*x(7)^2+x(5)*x(7)^2+x(6)*x(7)^2+x(7)^3+x(1)*x(2)*x(8)+x(2)*x(3)*x(8)+x(1)*x(4)*x(8)+x(2)*x(4)*x(8)+x(1)*x(5)*x(8)+x(5)^2*x(8)+x(6)^2*x(8)+x(3)*x(7)*x(8)+x(3)*x(8)^2+x(7)*x(8)^2+x(2)^2*y(1)+x(1)*x(5)*y(1)+x(6)*x(7)*y(1)+x(7)^2*y(1)+x(2)*x(8)*y(1)+x(6)*x(8)*y(1)+x(8)^2*y(1)+x(1)^2*y(2)+x(1)*x(2)*y(2)+x(2)^2*y(2)+x(1)*x(5)*y(2)+x(2)*x(6)*y(2)+x(5)*x(6)*y(2)+x(6)^2*y(2)+x(1)*x(7)*y(2)+x(2)*x(7)*y(2)+x(5)*x(7)*y(2)+x(6)*x(7)*y(2)+x(7)^2*y(2)+x(2)*x(8)*y(2)+x(5)*x(8)*y(2)+x(7)*x(8)*y(2)+x(8)^2*y(2)+x(1)*x(5)*y(3)+x(3)*x(5)*y(3)+x(5)^2*y(3)+x(5)*x(6)*y(3)+x(5)*x(7)*y(3)+x(2)*x(8)*y(3)+x(5)*x(8)*y(3)+x(8)^2*y(3)+x(1)*y(1)*y(3)+x(2)*y(1)*y(3)+x(5)*y(1)*y(3)+x(8)*y(1)*y(3)+x(1)*y(2)*y(3)+x(7)*y(2)*y(3)+x(8)*y(2)*y(3)+x(5)*y(3)^2+x(1)*x(5)*y(4)+x(1)*x(6)*y(4)+x(3)*x(6)*y(4)+x(5)*x(6)*y(4)+x(6)*x(7)*y(4)+x(2)*x(8)*y(4)+x(3)*x(8)*y(4)+x(1)*y(1)*y(4)+x(2)*y(1)*y(4)+x(1)*y(2)*y(4)+x(7)*y(2)*y(4)+x(8)*y(2)*y(4)+x(1)*y(3)*y(4)+x(6)*y(3)*y(4)+x(7)*y(3)*y(4)+y(1)*y(3)*y(4)+y(2)*y(3)*y(4)+x(1)*y(4)^2+x(6)*y(4)^2+x(8)*y(4)^2+y(1)*y(4)^2+x(1)^2*y(5)+x(1)*x(5)*y(5)+x(2)*x(5)*y(5)+x(3)*x(5)*y(5)+x(5)^2*y(5)+x(1)*x(6)*y(5)+x(2)*x(6)*y(5)+x(5)*x(6)*y(5)+x(6)^2*y(5)+x(1)*x(7)*y(5)+x(2)*x(7)*y(5)+x(5)*x(7)*y(5)+x(6)*x(7)*y(5)+x(1)*x(8)*y(5)+x(2)*x(8)*y(5)+x(5)*x(8)*y(5)+x(8)^2*y(5)+x(6)*y(1)*y(5)+x(1)*y(2)*y(5)+x(2)*y(2)*y(5)+x(5)*y(3)*y(5)+y(1)*y(3)*y(5)+y(2)*y(3)*y(5)+x(7)*y(4)*y(5)+x(8)*y(4)*y(5)+y(1)*y(4)*y(5)+y(4)^2*y(5)+x(6)*y(5)^2+x(7)*y(5)^2+x(8)*y(5)^2+x(2)^2*y(6)+x(1)*x(3)*y(6)+x(2)*x(3)*y(6)+x(1)*x(5)*y(6)+x(2)*x(5)*y(6)+x(4)*x(5)*y(6)+x(2)*x(6)*y(6)+x(5)*x(6)*y(6)+x(7)^2*y(6)+x(1)*x(8)*y(6)+x(2)*x(8)*y(6)+x(5)*x(8)*y(6)+x(6)*x(8)*y(6)+x(2)*y(1)*y(6)+x(5)*y(1)*y(6)+x(6)*y(1)*y(6)+x(7)*y(1)*y(6)+x(1)*y(2)*y(6)+x(6)*y(2)*y(6)+x(8)*y(2)*y(6)+x(2)*y(3)*y(6)+x(6)*y(3)*y(6)+x(8)*y(3)*y(6)+y(1)*y(3)*y(6)+x(2)*y(4)*y(6)+x(3)*y(4)*y(6)+x(5)*y(4)*y(6)+x(7)*y(4)*y(6)+x(1)*y(5)*y(6)+x(3)*y(5)*y(6)+x(5)*y(5)*y(6)+y(1)*y(5)*y(6)+y(4)*y(5)*y(6)+y(5)^2*y(6)+x(1)*y(6)^2+x(2)*y(6)^2+x(6)*y(6)^2+x(8)*y(6)^2+y(1)*y(6)^2+y(2)*y(6)^2+y(3)*y(6)^2+x(1)*x(2)*y(7)+x(2)*x(4)*y(7)+x(3)*x(5)*y(7)+x(5)^2*y(7)+x(3)*x(6)*y(7)+x(5)*x(6)*y(7)+x(6)^2*y(7)+x(3)*x(7)*y(7)+x(6)*x(7)*y(7)+x(2)*x(8)*y(7)+x(4)*x(8)*y(7)+x(5)*x(8)*y(7)+x(6)*x(8)*y(7)+x(8)^2*y(7)+x(6)*y(1)*y(7)+x(7)*y(1)*y(7)+x(1)*y(2)*y(7)+x(3)*y(2)*y(7)+x(5)*y(2)*y(7)+x(7)*y(2)*y(7)+y(1)*y(2)*y(7)+x(1)*y(3)*y(7)+x(3)*y(3)*y(7)+x(5)*y(3)*y(7)+x(6)*y(3)*y(7)+y(2)*y(3)*y(7)+y(3)^2*y(7)+x(1)*y(4)*y(7)+x(5)*y(4)*y(7)+x(6)*y(4)*y(7)+x(8)*y(4)*y(7)+y(3)*y(4)*y(7)+x(1)*y(5)*y(7)+x(2)*y(5)*y(7)+x(6)*y(5)*y(7)+x(7)*y(5)*y(7)+x(8)*y(5)*y(7)+y(1)*y(5)*y(7)+y(3)*y(5)*y(7)+y(4)*y(5)*y(7)+y(5)^2*y(7)+x(1)*y(6)*y(7)+x(5)*y(6)*y(7)+x(6)*y(6)*y(7)+x(7)*y(6)*y(7)+x(8)*y(6)*y(7)+y(1)*y(6)*y(7)+y(4)*y(6)*y(7)+y(5)*y(6)*y(7)+y(6)^2*y(7)+x(3)*y(7)^2+x(5)*y(7)^2+x(7)*y(7)^2+y(1)*y(7)^2+y(4)*y(7)^2+y(5)*y(7)^2+y(6)*y(7)^2+x(2)*x(3)*y(8)+x(2)*x(4)*y(8)+x(1)*x(5)*y(8)+x(3)*x(5)*y(8)+x(4)*x(5)*y(8)+x(5)*x(6)*y(8)+x(6)^2*y(8)+x(3)*x(7)*y(8)+x(4)*x(7)*y(8)+x(6)*x(7)*y(8)+x(3)*x(8)*y(8)+x(3)*y(1)*y(8)+x(5)*y(1)*y(8)+y(1)^2*y(8)+x(1)*y(2)*y(8)+x(5)*y(2)*y(8)+x(7)*y(2)*y(8)+x(8)*y(2)*y(8)+y(1)*y(2)*y(8)+x(3)*y(3)*y(8)+x(3)*y(4)*y(8)+x(6)*y(4)*y(8)+x(7)*y(4)*y(8)+y(1)*y(4)*y(8)+y(3)*y(4)*y(8)+x(1)*y(5)*y(8)+x(7)*y(5)*y(8)+y(5)^2*y(8)+x(3)*y(6)*y(8)+x(5)*y(6)*y(8)+x(8)*y(6)*y(8)+y(1)*y(6)*y(8)+y(3)*y(6)*y(8)+y(4)*y(6)*y(8)+y(6)^2*y(8)+x(2)*y(7)*y(8)+x(3)*y(7)*y(8)+x(5)*y(7)*y(8)+x(6)*y(7)*y(8)+x(8)*y(7)*y(8)+y(1)*y(7)*y(8)+y(2)*y(7)*y(8)+y(7)^2*y(8)+x(2)*y(8)^2+x(5)*y(8)^2+x(6)*y(8)^2+x(7)*y(8)^2+y(1)*y(8)^2+y(2)*y(8)^2+y(4)*y(8)^2+y(5)*y(8)^2+y(6)*y(8)^2+y(7)*y(8)^2+y(8)^3+x(1)*x(2)+x(2)*x(4)+x(5)^2+x(1)*x(6)+x(4)*x(6)+x(2)*x(7)+x(3)*x(7)+x(4)*x(7)+x(6)*x(7)+x(7)^2+x(3)*x(8)+x(6)*x(8)+x(7)*x(8)+x(2)*y(1)+x(5)*y(1)+x(6)*y(1)+x(7)*y(1)+y(1)^2+x(1)*y(2)+x(4)*y(2)+x(5)*y(2)+x(6)*y(2)+x(8)*y(2)+y(1)*y(2)+y(2)^2+x(1)*y(3)+x(7)*y(3)+y(2)*y(3)+y(3)^2+x(1)*y(4)+x(5)*y(4)+x(6)*y(4)+x(7)*y(4)+y(4)^2+x(3)*y(5)+x(4)*y(5)+x(7)*y(5)+x(8)*y(5)+y(3)*y(5)+x(1)*y(6)+x(5)*y(6)+y(1)*y(6)+y(3)*y(6)+y(4)*y(6)+y(6)^2+x(2)*y(7)+x(6)*y(7)+x(7)*y(7)+x(8)*y(7)+y(1)*y(7)+y(2)*y(7)+y(5)*y(7)+y(7)^2+x(3)*y(8)+x(4)*y(8)+x(5)*y(8)+x(6)*y(8)+y(1)*y(8)+y(2)*y(8)+y(3)*y(8)+y(5)*y(8)+y(6)*y(8)+x(1)+x(2)+x(3)+x(4)+x(5)+x(7)+x(8)+y(3)+y(5)+y(8)
---
7
---
x(1)^3+x(1)*x(2)*x(5)+x(1)*x(5)^2+x(2)*x(5)^2+x(2)^2*x(6)+x(1)*x(5)*x(6)+x(2)*x(5)*x(6)+x(2)*x(6)^2+x(1)^2*x(7)+x(1)*x(2)*x(7)+x(2)^2*x(7)+x(1)*x(5)*x(7)+x(5)^2*x(7)+x(1)*x(6)*x(7)+x(2)*x(6)*x(7)+x(6)^2*x(7)+x(2)*x(7)^2+x(5)*x(7)^2+x(6)*x(7)^2+x(1)*x(2)*x(8)+x(2)^2*x(8)+x(1)*x(5)*x(8)+x(2)*x(5)*x(8)+x(5)^2*x(8)+x(1)*x(6)*x(8)+x(2)*x(6)*x(8)+x(5)*x(6)*x(8)+x(2)*x(7)*x(8)+x(5)*x(7)*x(8)+x(6)*x(7)*x(8)+x(1)*x(8)^2+x(5)*x(8)^2+x(6)*x(8)^2+x(1)^2*y(4)+x(1)*x(2)*y(4)+x(2)*x(5)*y(4)+x(5)^2*y(4)+x(2)*x(6)*y(4)+x(6)^2*y(4)+x(2)*x(7)*y(4)+x(5)*x(7)*y(4)+x(6)*x(7)*y(4)+x(1)^2*y(6)+x(1)*x(5)*y(6)+x(2)*x(5)*y(6)+x(5)^2*y(6)+x(1)*x(6)*y(6)+x(5)*x(6)*y(6)+x(1)*x(7)*y(6)+x(1)*x(8)*y(6)+x(5)*x(8)*y(6)+x(7)*x(8)*y(6)+x(5)*y(1)*y(6)+x(6)*y(1)*y(6)+x(1)*y(4)*y(6)+x(8)*y(4)*y(6)+x(5)*y(5)*y(6)+x(6)*y(5)*y(6)+x(1)^2*y(7)+x(5)^2*y(7)+x(5)*x(6)*y(7)+x(1)*x(7)*y(7)+x(2)*x(7)*y(7)+x(5)*x(7)*y(7)+x(6)*x(7)*y(7)+x(1)*x(8)*y(7)+x(2)*x(8)*y(7)+x(7)*x(8)*y(7)+x(8)^2*y(7)+x(1)*y(4)*y(7)+x(5)*y(4)*y(7)+x(6)*y(4)*y(7)+x(8)*y(4)*y(7)+x(5)*y(6)*y(7)+x(6)*y(6)*y(7)+x(1)*x(2)*y(8)+x(1)*x(5)*y(8)+x(5)^2*y(8)+x(1)*x(6)*y(8)+x(2)*x(6)*y(8)+x(5)*x(7)*y(8)+x(7)^2*y(8)+x(1)*x(8)*y(8)+x(2)*x(8)*y(8)+x(5)*x(8)*y(8)+x(8)^2*y(8)+x(5)*y(2)*y(8)+x(6)*y(2)*y(8)+x(1)*y(4)*y(8)+x(2)*y(4)*y(8)+x(5)*y(4)*y(8)+x(6)*y(4)*y(8)+x(7)*y(4)*y(8)+x(2)*y(5)*y(8)+x(6)*y(6)*y(8)+x(1)*y(7)*y(8)+x(2)*y(7)*y(8)+x(5)*y(7)*y(8)+y(1)*y(7)*y(8)+y(5)*y(7)*y(8)+x(2)*y(8)^2+x(3)*y(8)^2+x(5)*y(8)^2+x(7)*y(8)^2+x(8)*y(8)^2+y(1)*y(8)^2+y(5)*y(8)^2+y(8)^3+x(1)^2+x(2)*x(3)+x(2)*x(4)+x(2)*x(5)+x(3)*x(5)+x(5)^2+x(2)*x(6)+x(3)*x(6)+x(5)*x(6)+x(6)^2+x(1)*x(7)+x(2)*x(7)+x(3)*x(7)+x(5)*x(7)+x(6)*x(7)+x(2)*x(8)+x(3)*x(8)+x(4)*x(8)+x(6)*x(8)+x(7)*x(8)+x(8)^2+x(5)*y(1)+x(8)*y(1)+x(1)*y(2)+x(2)*y(2)+x(7)*y(2)+y(1)*y(2)+y(2)^2+x(1)*y(3)+x(5)*y(3)+x(3)*y(4)+x(6)*y(4)+x(7)*y(4)+y(2)*y(4)+x(4)*y(5)+x(5)*y(5)+y(2)*y(5)+x(3)*y(6)+x(5)*y(6)+x(7)*y(6)+y(5)*y(6)+x(5)*y(7)+x(8)*y(7)+y(1)*y(7)+x(2)*y(8)+x(6)*y(8)+x(8)*y(8)+y(2)*y(8)+y(3)*y(8)+y(5)*y(8)+y(6)*y(8)+y(7)*y(8)+x(4)+x(6)+x(7)+x(8)+y(1)+y(3)+y(5)
---
8
---
x(1)^2*x(2)+x(1)*x(2)^2+x(1)*x(2)*x(5)+x(2)^2*x(5)+x(1)^2*x(6)+x(1)*x(2)*x(6)+x(1)*x(5)*x(6)+x(2)*x(5)*x(6)+x(1)*x(6)^2+x(2)*x(6)^2+x(6)^3+x(1)^2*x(7)+x(2)^2*x(7)+x(1)*x(5)*x(7)+x(2)*x(5)*x(7)+x(2)*x(6)*x(7)+x(6)^2*x(7)+x(1)*x(7)^2+x(2)*x(7)^2+x(1)*x(4)*x(8)+x(2)*x(4)*x(8)+x(1)*x(5)*x(8)+x(2)*x(5)*x(8)+x(1)*x(6)*x(8)+x(6)^2*x(8)+x(1)*x(7)*x(8)+x(2)*x(7)*x(8)+x(1)*x(8)^2+x(2)*x(8)^2+x(1)^2*y(2)+x(1)*x(2)*y(2)+x(1)*x(8)*y(2)+x(2)*x(8)*y(2)+x(1)^2*y(3)+x(1)*x(2)*y(3)+x(1)*x(5)*y(3)+x(2)*x(5)*y(3)+x(1)*x(2)*y(4)+x(2)^2*y(4)+x(5)*x(6)*y(4)+x(1)*x(7)*y(4)+x(5)*x(7)*y(4)+x(2)*x(8)*y(4)+x(5)*x(8)*y(4)+x(1)^2*y(5)+x(1)*x(2)*y(5)+x(1)^2*y(6)+x(2)^2*y(6)+x(1)*x(5)*y(6)+x(2)*x(5)*y(6)+x(4)*x(5)*y(6)+x(5)^2*y(6)+x(1)*x(6)*y(6)+x(2)*x(6)*y(6)+x(5)*x(6)*y(6)+x(6)^2*y(6)+x(5)*x(7)*y(6)+x(6)*x(7)*y(6)+x(1)*x(8)*y(6)+x(2)*x(8)*y(6)+x(1)*y(2)*y(6)+x(5)*y(2)*y(6)+x(8)*y(2)*y(6)+x(6)*y(4)*y(6)+y(3)*y(4)*y(6)+x(1)*y(5)*y(6)+x(2)*y(5)*y(6)+x(5)*y(5)*y(6)+x(8)*y(5)*y(6)+y(4)*y(5)*y(6)+x(2)^2*y(7)+x(2)*x(4)*y(7)+x(1)*x(6)*y(7)+x(1)*x(7)*y(7)+x(5)*x(7)*y(7)+x(1)*x(8)*y(7)+x(2)*x(8)*y(7)+x(4)*x(8)*y(7)+x(6)*x(8)*y(7)+x(1)*y(2)*y(7)+x(2)*y(2)*y(7)+x(1)*y(3)*y(7)+x(2)*y(4)*y(7)+x(6)*y(4)*y(7)+y(3)*y(4)*y(7)+x(8)*y(5)*y(7)+y(4)*y(5)*y(7)+x(1)*y(6)*y(7)+x(2)*y(6)*y(7)+x(8)*y(6)*y(7)+y(3)*y(6)*y(7)+y(4)*y(6)*y(7)+y(5)*y(6)*y(7)+x(2)*y(7)^2+x(5)*y(7)^2+x(8)*y(7)^2+y(4)*y(7)^2+y(6)*y(7)^2+x(1)*x(2)*y(8)+x(1)*x(3)*y(8)+x(2)*x(3)*y(8)+x(2)*x(4)*y(8)+x(1)*x(5)*y(8)+x(2)*x(5)*y(8)+x(4)*x(5)*y(8)+x(5)^2*y(8)+x(1)*x(6)*y(8)+x(2)*x(7)*y(8)+x(4)*x(7)*y(8)+x(6)*x(7)*y(8)+x(6)*x(8)*y(8)+x(2)*y(2)*y(8)+x(5)*y(2)*y(8)+x(6)*y(2)*y(8)+x(7)*y(2)*y(8)+x(2)*y(3)*y(8)+x(5)*y(3)*y(8)+x(6)*y(3)*y(8)+x(8)*y(3)*y(8)+x(1)*y(4)*y(8)+x(2)*y(4)*y(8)+x(6)*y(4)*y(8)+x(7)*y(4)*y(8)+y(2)*y(4)*y(8)+y(3)*y(4)*y(8)+x(2)*y(5)*y(8)+x(5)*y(5)*y(8)+y(3)*y(5)*y(8)+y(4)*y(5)*y(8)+x(1)*y(6)*y(8)+y(3)*y(6)*y(8)+x(1)*y(7)*y(8)+x(2)*y(7)*y(8)+x(6)*y(7)*y(8)+x(8)*y(7)*y(8)+y(3)*y(7)*y(8)+y(4)*y(7)*y(8)+y(7)^2*y(8)+x(4)*y(8)^2+x(5)*y(8)^2+x(6)*y(8)^2+x(7)*y(8)^2+x(8)*y(8)^2+y(1)*y(8)^2+y(2)*y(8)^2+y(3)*y(8)^2+x(1)^2+x(2)^2+x(2)*x(3)+x(1)*x(4)+x(2)*x(5)+x(2)*x(6)+x(4)*x(6)+x(6)^2+x(1)*x(7)+x(4)*x(7)+x(5)*x(7)+x(6)*x(7)+x(2)*x(8)+x(3)*x(8)+x(6)*x(8)+x(7)*x(8)+x(8)^2+x(1)*y(1)+x(2)*y(1)+x(8)*y(1)+y(1)^2+x(1)*y(2)+x(2)*y(2)+x(6)*y(2)+x(7)*y(2)+y(2)^2+x(1)*y(3)+x(5)*y(3)+y(1)*y(3)+y(2)*y(3)+x(4)*y(4)+x(5)*y(4)+x(7)*y(4)+y(1)*y(4)+y(2)*y(4)+y(3)*y(4)+x(8)*y(5)+y(2)*y(5)+y(3)*y(5)+x(2)*y(6)+x(3)*y(6)+x(5)*y(6)+x(6)*y(6)+x(7)*y(6)+x(8)*y(6)+y(1)*y(6)+y(2)*y(6)+y(3)*y(6)+y(4)*y(6)+y(5)*y(6)+x(2)*y(7)+x(4)*y(7)+y(1)*y(7)+y(2)*y(7)+y(4)*y(7)+y(6)*y(7)+x(1)*y(8)+x(2)*y(8)+x(7)*y(8)+x(8)*y(8)+y(1)*y(8)+y(2)*y(8)+y(3)*y(8)+y(4)*y(8)+y(5)*y(8)+y(6)*y(8)+y(7)*y(8)+x(2)+x(3)+x(4)+x(5)+y(1)+y(3)+y(7)+1
---
9
---
x(1)*x(8)*y(4)+x(2)*x(8)*y(4)+x(1)*x(2)*y(6)+x(2)^2*y(6)+x(2)*x(5)*y(6)+x(4)*x(5)*y(6)+x(1)*x(6)*y(6)+x(2)*x(6)*y(6)+x(4)*x(6)*y(6)+x(6)^2*y(6)+x(7)^2*y(6)+x(5)*x(8)*y(6)+x(6)*x(8)*y(6)+x(7)*x(8)*y(6)+x(8)^2*y(6)+x(2)*y(2)*y(6)+x(6)*y(2)*y(6)+x(2)*y(4)*y(6)+x(5)*y(4)*y(6)+y(2)*y(4)*y(6)+x(1)*y(6)^2+x(2)*y(6)^2+x(5)*y(6)^2+x(6)*y(6)^2+x(8)*y(6)^2+x(1)^2*y(7)+x(1)*x(5)*y(7)+x(2)*x(5)*y(7)+x(1)*x(7)*y(7)+x(1)*x(8)*y(7)+x(2)*x(8)*y(7)+x(1)*y(2)*y(7)+x(7)*y(4)*y(7)+x(8)*y(4)*y(7)+y(2)*y(4)*y(7)+x(1)*y(6)*y(7)+x(6)*y(6)*y(7)+y(2)*y(6)*y(7)+y(4)*y(6)*y(7)+x(1)*y(7)^2+x(8)*y(7)^2+y(4)*y(7)^2+y(6)*y(7)^2+x(2)^2*y(8)+x(1)*x(5)*y(8)+x(1)*x(6)*y(8)+x(5)*x(6)*y(8)+x(6)*x(7)*y(8)+x(2)*x(8)*y(8)+x(5)*x(8)*y(8)+x(1)*y(2)*y(8)+x(5)*y(2)*y(8)+x(6)*y(2)*y(8)+x(2)*y(4)*y(8)+x(5)*y(4)*y(8)+x(7)*y(4)*y(8)+x(8)*y(6)*y(8)+y(4)*y(6)*y(8)+x(1)*y(7)*y(8)+x(2)*y(7)*y(8)+x(4)*y(7)*y(8)+x(5)*y(7)*y(8)+x(6)*y(7)*y(8)+x(7)*y(7)*y(8)+x(8)*y(7)*y(8)+y(2)*y(7)*y(8)+y(4)*y(7)*y(8)+y(7)^2*y(8)+x(2)*y(8)^2+x(3)*y(8)^2+x(5)*y(8)^2+x(8)*y(8)^2+y(4)*y(8)^2+y(5)*y(8)^2+y(6)*y(8)^2+y(7)*y(8)^2+x(1)^2+x(1)*x(2)+x(2)^2+x(1)*x(3)+x(2)*x(3)+x(1)*x(4)+x(2)*x(4)+x(1)*x(5)+x(2)*x(5)+x(4)*x(5)+x(5)^2+x(2)*x(6)+x(5)*x(6)+x(6)^2+x(2)*x(7)+x(6)*x(7)+x(1)*x(8)+x(3)*x(8)+x(4)*x(8)+x(8)^2+x(2)*y(1)+x(6)*y(1)+x(8)*y(1)+x(1)*y(2)+x(6)*y(2)+x(8)*y(2)+x(2)*y(3)+x(8)*y(3)+x(1)*y(4)+x(2)*y(4)+x(3)*y(4)+x(4)*y(4)+x(6)*y(4)+x(7)*y(4)+x(2)*y(5)+x(4)*y(5)+x(5)*y(5)+x(6)*y(5)+x(8)*y(5)+x(1)*y(6)+x(2)*y(6)+x(5)*y(6)+x(6)*y(6)+y(2)*y(6)+y(5)*y(6)+y(6)^2+x(1)*y(7)+x(3)*y(7)+x(4)*y(7)+x(6)*y(7)+x(7)*y(7)+y(1)*y(7)+y(2)*y(7)+y(3)*y(7)+y(4)*y(7)+y(5)*y(7)+y(6)*y(7)+y(7)^2+x(4)*y(8)+x(6)*y(8)+x(7)*y(8)+y(2)*y(8)+y(3)*y(8)+y(4)*y(8)+y(6)*y(8)+y(7)*y(8)+y(8)^2+x(2)+x(3)+x(5)+x(8)+y(4)+y(6)+1
---
10
---
x(1)^3+x(1)^2*x(2)+x(1)^2*x(7)+x(1)*x(2)*x(7)+x(1)*x(2)*y(1)+x(1)*x(6)*y(1)+x(2)*x(6)*y(1)+x(6)^2*y(1)+x(2)*x(7)*y(1)+x(5)*x(7)*y(1)+x(7)^2*y(1)+x(5)*x(8)*y(1)+x(6)*x(8)*y(1)+x(7)*x(8)*y(1)+x(8)^2*y(1)+x(1)*x(2)*y(2)+x(1)*x(5)*y(2)+x(2)*x(5)*y(2)+x(1)^2*y(3)+x(1)*x(2)*y(3)+x(1)^2*y(4)+x(1)*x(2)*y(4)+x(1)*x(5)*y(4)+x(2)*x(5)*y(4)+x(1)*x(6)*y(4)+x(2)*x(6)*y(4)+x(6)^2*y(4)+x(1)*x(7)*y(4)+x(6)*x(7)*y(4)+x(1)*x(8)*y(4)+x(6)*x(8)*y(4)+x(5)*y(1)*y(4)+x(6)*y(1)*y(4)+x(7)*y(1)*y(4)+x(1)^2*y(6)+x(1)*x(2)*y(6)+x(2)^2*y(6)+x(2)*x(4)*y(6)+x(1)*x(6)*y(6)+x(4)*x(6)*y(6)+x(6)^2*y(6)+x(1)*x(7)*y(6)+x(1)*x(8)*y(6)+x(2)*x(8)*y(6)+x(5)*x(8)*y(6)+x(7)*x(8)*y(6)+x(1)*y(1)*y(6)+x(2)*y(1)*y(6)+x(5)*y(1)*y(6)+x(6)*y(1)*y(6)+x(8)*y(1)*y(6)+x(1)*y(2)*y(6)+x(2)*y(2)*y(6)+x(6)*y(2)*y(6)+x(1)*y(3)*y(6)+x(5)*y(3)*y(6)+x(6)*y(3)*y(6)+x(8)*y(3)*y(6)+x(2)*y(4)*y(6)+x(4)*y(4)*y(6)+x(6)*y(4)*y(6)+y(4)^2*y(6)+x(1)*x(2)*y(7)+x(1)*x(4)*y(7)+x(1)*x(5)*y(7)+x(1)*x(7)*y(7)+x(7)*x(8)*y(7)+x(1)*y(1)*y(7)+x(7)*y(1)*y(7)+x(1)*y(3)*y(7)+x(8)*y(3)*y(7)+x(1)*y(4)*y(7)+x(4)*y(4)*y(7)+y(4)^2*y(7)+x(1)*y(6)*y(7)+x(4)*y(6)*y(7)+x(8)*y(6)*y(7)+x(1)*y(7)^2+y(4)*y(7)^2+y(6)*y(7)^2+x(1)*x(4)*y(8)+x(2)*x(5)*y(8)+x(4)*x(5)*y(8)+x(5)^2*y(8)+x(1)*x(6)*y(8)+x(2)*x(6)*y(8)+x(4)*x(6)*y(8)+x(5)*x(6)*y(8)+x(1)*x(7)*y(8)+x(2)*x(7)*y(8)+x(1)*x(8)*y(8)+x(5)*x(8)*y(8)+x(6)*x(8)*y(8)+x(2)*y(1)*y(8)+x(8)*y(1)*y(8)+x(1)*y(2)*y(8)+x(1)*y(3)*y(8)+x(2)*y(3)*y(8)+x(2)*y(4)*y(8)+x(5)*y(4)*y(8)+x(7)*y(4)*y(8)+x(8)*y(4)*y(8)+y(2)*y(4)*y(8)+y(2)*y(5)*y(8)+y(4)*y(5)*y(8)+x(2)*y(6)*y(8)+x(6)*y(6)*y(8)+y(2)*y(6)*y(8)+y(4)*y(6)*y(8)+x(4)*y(7)*y(8)+x(7)*y(7)*y(8)+y(1)*y(7)*y(8)+y(2)*y(7)*y(8)+y(6)*y(7)*y(8)+x(1)*y(8)^2+x(2)*y(8)^2+x(4)*y(8)^2+x(7)*y(8)^2+x(8)*y(8)^2+y(1)*y(8)^2+y(2)*y(8)^2+y(3)*y(8)^2+y(4)*y(8)^2+y(7)*y(8)^2+x(1)^2+x(2)^2+x(1)*x(4)+x(1)*x(5)+x(2)*x(5)+x(5)^2+x(1)*x(6)+x(5)*x(6)+x(2)*x(7)+x(4)*x(7)+x(6)*x(7)+x(7)^2+x(1)*x(8)+x(2)*x(8)+x(4)*x(8)+x(5)*x(8)+x(6)*x(8)+x(7)*x(8)+x(8)^2+x(4)*y(1)+x(5)*y(1)+x(7)*y(1)+x(1)*y(2)+x(5)*y(2)+x(6)*y(2)+x(7)*y(2)+x(8)*y(2)+y(1)*y(2)+y(2)^2+x(4)*y(3)+x(5)*y(3)+y(2)*y(3)+x(2)*y(4)+x(3)*y(4)+x(4)*y(4)+x(6)*y(4)+y(2)*y(4)+y(4)^2+x(2)*y(5)+x(3)*y(5)+x(4)*y(5)+x(5)*y(5)+x(6)*y(5)+y(1)*y(5)+y(3)*y(5)+y(4)*y(5)+x(4)*y(6)+x(8)*y(6)+y(1)*y(6)+y(2)*y(6)+y(3)*y(6)+y(4)*y(6)+x(3)*y(7)+x(4)*y(7)+x(6)*y(7)+x(7)*y(7)+y(1)*y(7)+y(3)*y(7)+y(6)*y(7)+x(2)*y(8)+x(5)*y(8)+x(8)*y(8)+y(3)*y(8)+y(8)^2+x(2)+x(6)+x(7)+y(1)+y(8)+1
---
11
---
x(1)^2*x(5)*x(7)+x(1)*x(2)*x(5)*x(7)+x(1)^3*x(8)+x(1)*x(2)^2*x(8)+x(1)^2*x(3)*x(8)+x(1)*x(2)*x(3)*x(8)+x(1)^2*x(5)*x(8)+x(1)*x(2)*x(5)*x(8)+x(1)*x(5)*x(7)*x(8)+x(2)*x(5)*x(7)*x(8)+x(1)^2*x(8)^2+x(1)*x(2)*x(8)^2+x(1)*x(6)*x(8)^2+x(2)*x(6)*x(8)^2+x(1)^2*x(2)*y(1)+x(1)*x(2)^2*y(1)+x(1)^2*x(5)*y(1)+x(1)*x(2)*x(5)*y(1)+x(1)^2*x(8)*y(1)+x(1)*x(2)*x(8)*y(1)+x(1)*x(6)*x(8)*y(1)+x(2)*x(6)*x(8)*y(1)+x(1)^2*x(2)*y(2)+x(1)*x(2)^2*y(2)+x(1)*x(2)*x(8)*y(2)+x(2)^2*x(8)*y(2)+x(1)^2*x(5)*y(3)+x(1)*x(5)^2*y(3)+x(2)*x(5)^2*y(3)+x(1)*x(5)*x(7)*y(3)+x(2)*x(5)*x(7)*y(3)+x(5)^2*x(7)*y(3)+x(5)*x(6)*x(7)*y(3)+x(5)*x(7)^2*y(3)+x(2)*x(5)*x(8)*y(3)+x(5)^2*x(8)*y(3)+x(5)*x(7)*x(8)*y(3)+x(1)*x(8)^2*y(3)+x(2)*x(8)^2*y(3)+x(5)*x(8)^2*y(3)+x(1)^3*y(4)+x(1)*x(2)^2*y(4)+x(1)*x(2)*x(6)*y(4)+x(1)*x(5)*x(6)*y(4)+x(2)*x(5)*x(6)*y(4)+x(1)*x(6)*x(7)*y(4)+x(2)*x(6)*x(7)*y(4)+x(5)*x(6)*x(7)*y(4)+x(6)^2*x(7)*y(4)+x(6)*x(7)^2*y(4)+x(1)^2*x(8)*y(4)+x(1)*x(2)*x(8)*y(4)+x(2)*x(6)*x(8)*y(4)+x(5)*x(6)*x(8)*y(4)+x(6)*x(7)*x(8)*y(4)+x(6)*x(8)^2*y(4)+x(1)^2*y(1)*y(4)+x(1)*x(2)*y(1)*y(4)+x(1)^2*y(2)*y(4)+x(1)*x(2)*y(2)*y(4)+x(1)^2*y(3)*y(4)+x(1)*x(2)*y(3)*y(4)+x(5)^2*y(3)*y(4)+x(5)*x(6)*y(3)*y(4)+x(5)*x(7)*y(3)*y(4)+x(1)^2*y(4)^2+x(1)*x(2)*y(4)^2+x(5)*x(6)*y(4)^2+x(6)^2*y(4)^2+x(6)*x(7)*y(4)^2+x(1)^3*y(6)+x(1)^2*x(2)*y(6)+x(1)*x(5)^2*y(6)+x(1)*x(5)*x(6)*y(6)+x(2)*x(5)*x(6)*y(6)+x(2)*x(6)^2*y(6)+x(1)*x(5)*x(7)*y(6)+x(5)^2*x(7)*y(6)+x(5)*x(6)*x(7)*y(6)+x(6)^2*x(7)*y(6)+x(2)^2*x(8)*y(6)+x(1)*x(3)*x(8)*y(6)+x(1)*x(5)*x(8)*y(6)+x(5)*x(7)*x(8)*y(6)+x(2)*x(8)^2*y(6)+x(3)*x(8)^2*y(6)+x(5)*x(8)^2*y(6)+x(8)^3*y(6)+x(1)^2*y(1)*y(6)+x(1)*x(2)*y(1)*y(6)+x(1)*x(6)*y(1)*y(6)+x(2)*x(6)*y(1)*y(6)+x(5)*x(6)*y(1)*y(6)+x(6)^2*y(1)*y(6)+x(2)*x(8)*y(1)*y(6)+x(5)*x(8)*y(1)*y(6)+x(2)^2*y(2)*y(6)+x(1)*x(5)*y(2)*y(6)+x(2)*x(5)*y(2)*y(6)+x(5)^2*y(2)*y(6)+x(2)*x(6)*y(2)*y(6)+x(6)^2*y(2)*y(6)+x(2)*x(8)*y(2)*y(6)+x(5)*x(6)*y(3)*y(6)+x(5)*x(8)*y(3)*y(6)+x(2)*y(2)*y(3)*y(6)+x(6)*y(2)*y(3)*y(6)+x(1)^2*y(4)*y(6)+x(1)*x(2)*y(4)*y(6)+x(2)^2*y(4)*y(6)+x(2)*x(5)*y(4)*y(6)+x(1)*x(6)*y(4)*y(6)+x(2)*x(6)*y(4)*y(6)+x(5)*x(6)*y(4)*y(6)+x(6)^2*y(4)*y(6)+x(2)*x(8)*y(4)*y(6)+x(5)*x(8)*y(4)*y(6)+x(8)^2*y(4)*y(6)+x(5)*y(1)*y(4)*y(6)+x(8)*y(1)*y(4)*y(6)+x(2)*y(2)*y(4)*y(6)+x(8)*y(2)*y(4)*y(6)+x(1)*y(3)*y(4)*y(6)+x(5)*y(3)*y(4)*y(6)+x(8)*y(3)*y(4)*y(6)+y(2)*y(3)*y(4)*y(6)+x(1)*y(4)^2*y(6)+x(5)*y(4)^2*y(6)+y(4)^3*y(6)+x(2)*x(6)*y(5)*y(6)+x(5)*x(6)*y(5)*y(6)+x(2)*x(7)*y(5)*y(6)+x(5)*x(7)*y(5)*y(6)+x(5)*y(4)*y(5)*y(6)+x(7)*y(4)*y(5)*y(6)+x(1)*x(2)*y(6)^2+x(5)^2*y(6)^2+x(1)*x(6)*y(6)^2+x(2)*x(6)*y(6)^2+x(5)*x(6)*y(6)^2+x(6)^2*y(6)^2+x(1)*x(8)*y(6)^2+x(1)*y(1)*y(6)^2+x(8)*y(1)*y(6)^2+x(6)*y(4)*y(6)^2+x(1)*y(6)^3+x(8)*y(6)^3+x(1)^2*x(2)*y(7)+x(1)^2*x(6)*y(7)+x(1)*x(2)*x(6)*y(7)+x(2)*x(5)*x(7)*y(7)+x(1)*x(6)*x(7)*y(7)+x(1)*x(7)^2*y(7)+x(1)*x(3)*x(8)*y(7)+x(1)*x(5)*x(8)*y(7)+x(2)*x(6)*x(8)*y(7)+x(2)*x(7)*x(8)*y(7)+x(1)*x(8)^2*y(7)+x(2)*x(8)^2*y(7)+x(3)*x(8)^2*y(7)+x(5)*x(8)^2*y(7)+x(6)*x(8)^2*y(7)+x(8)^3*y(7)+x(1)*x(2)*y(1)*y(7)+x(2)*x(6)*y(1)*y(7)+x(1)*x(8)*y(1)*y(7)+x(2)*x(8)*y(1)*y(7)+x(5)*x(8)*y(1)*y(7)+x(6)*x(8)*y(1)*y(7)+x(1)^2*y(2)*y(7)+x(2)^2*y(2)*y(7)+x(1)^2*y(3)*y(7)+x(1)*x(2)*y(3)*y(7)+x(1)*x(5)*y(3)*y(7)+x(2)*x(5)*y(3)*y(7)+x(5)^2*y(3)*y(7)+x(5)*x(7)*y(3)*y(7)+x(2)*x(8)*y(3)*y(7)+x(8)^2*y(3)*y(7)+x(1)*y(2)*y(3)*y(7)+x(1)^2*y(4)*y(7)+x(1)*x(2)*y(4)*y(7)+x(2)^2*y(4)*y(7)+x(1)*x(5)*y(4)*y(7)+x(2)*x(5)*y(4)*y(7)+x(1)*x(7)*y(4)*y(7)+x(2)*x(7)*y(4)*y(7)+x(5)*x(7)*y(4)*y(7)+x(6)*x(7)*y(4)*y(7)+x(1)*x(8)*y(4)*y(7)+x(2)*x(8)*y(4)*y(7)+x(6)*x(8)*y(4)*y(7)+x(8)^2*y(4)*y(7)+x(5)*y(1)*y(4)*y(7)+x(8)*y(1)*y(4)*y(7)+x(2)*y(2)*y(4)*y(7)+x(8)*y(2)*y(4)*y(7)+x(1)*y(3)*y(4)*y(7)+x(5)*y(3)*y(4)*y(7)+x(8)*y(3)*y(4)*y(7)+y(2)*y(3)*y(4)*y(7)+x(2)*y(4)^2*y(7)+x(5)*y(4)^2*y(7)+x(6)*y(4)^2*y(7)+y(4)^3*y(7)+x(1)*x(5)*y(5)*y(7)+x(1)*x(7)*y(5)*y(7)+x(1)*x(8)*y(5)*y(7)+x(2)*x(8)*y(5)*y(7)+x(5)*y(4)*y(5)*y(7)+x(7)*y(4)*y(5)*y(7)+x(1)*x(2)*y(6)*y(7)+x(2)^2*y(6)*y(7)+x(1)*x(5)*y(6)*y(7)+x(3)*x(5)*y(6)*y(7)+x(5)^2*y(6)*y(7)+x(1)*x(6)*y(6)*y(7)+x(2)*x(6)*y(6)*y(7)+x(3)*x(6)*y(6)*y(7)+x(5)*x(6)*y(6)*y(7)+x(1)*x(7)*y(6)*y(7)+x(5)*x(7)*y(6)*y(7)+x(2)*x(8)*y(6)*y(7)+x(6)*x(8)*y(6)*y(7)+x(7)*x(8)*y(6)*y(7)+x(8)^2*y(6)*y(7)+x(1)*y(1)*y(6)*y(7)+x(2)*y(1)*y(6)*y(7)+x(1)*y(2)*y(6)*y(7)+x(2)*y(2)*y(6)*y(7)+x(1)*y(3)*y(6)*y(7)+x(6)*y(3)*y(6)*y(7)+x(8)*y(3)*y(6)*y(7)+y(2)*y(3)*y(6)*y(7)+x(1)*y(4)*y(6)*y(7)+x(8)*y(4)*y(6)*y(7)+y(1)*y(4)*y(6)*y(7)+y(4)^2*y(6)*y(7)+x(7)*y(5)*y(6)*y(7)+x(1)*y(6)^2*y(7)+x(2)*y(6)^2*y(7)+x(5)*y(6)^2*y(7)+x(6)*y(6)^2*y(7)+x(8)*y(6)^2*y(7)+y(4)*y(6)^2*y(7)+x(1)^2*y(7)^2+x(1)*x(2)*y(7)^2+x(1)*x(6)*y(7)^2+x(2)*x(7)*y(7)^2+x(5)*x(8)*y(7)^2+x(6)*x(8)*y(7)^2+x(8)^2*y(7)^2+x(8)*y(1)*y(7)^2+x(1)*y(3)*y(7)^2+x(8)*y(3)*y(7)^2+x(1)*y(4)*y(7)^2+x(5)*y(4)*y(7)^2+y(1)*y(4)*y(7)^2+x(2)*y(5)*y(7)^2+x(8)*y(5)*y(7)^2+x(1)*y(6)*y(7)^2+x(6)*y(6)*y(7)^2+x(8)*y(6)*y(7)^2+y(1)*y(6)*y(7)^2+y(6)^2*y(7)^2+x(8)*y(7)^3+y(4)*y(7)^3+y(6)*y(7)^3+x(1)^2*x(2)*y(8)+x(1)^2*x(3)*y(8)+x(1)*x(2)*x(3)*y(8)+x(1)*x(2)*x(5)*y(8)+x(2)^2*x(5)*y(8)+x(1)*x(2)*x(7)*y(8)+x(2)^2*x(7)*y(8)+x(1)*x(5)*x(7)*y(8)+x(2)*x(5)*x(7)*y(8)+x(5)^2*x(7)*y(8)+x(2)*x(6)*x(7)*y(8)+x(2)*x(7)^2*y(8)+x(5)*x(7)^2*y(8)+x(1)^2*x(8)*y(8)+x(1)*x(2)*x(8)*y(8)+x(1)*x(3)*x(8)*y(8)+x(2)*x(3)*x(8)*y(8)+x(2)*x(5)*x(8)*y(8)+x(5)^2*x(8)*y(8)+x(2)*x(7)*x(8)*y(8)+x(6)*x(7)*x(8)*y(8)+x(1)*x(8)^2*y(8)+x(1)*x(2)*y(1)*y(8)+x(2)^2*y(1)*y(8)+x(2)*x(5)*y(1)*y(8)+x(5)^2*y(1)*y(8)+x(1)*x(6)*y(1)*y(8)+x(2)*x(6)*y(1)*y(8)+x(1)*x(7)*y(1)*y(8)+x(6)*x(7)*y(1)*y(8)+x(1)*x(8)*y(1)*y(8)+x(2)*x(8)*y(1)*y(8)+x(1)^2*y(2)*y(8)+x(1)*x(5)*y(2)*y(8)+x(1)*x(6)*y(2)*y(8)+x(2)*x(6)*y(2)*y(8)+x(2)*x(7)*y(2)*y(8)+x(1)*x(2)*y(3)*y(8)+x(2)^2*y(3)*y(8)+x(1)*x(5)*y(3)*y(8)+x(1)*x(6)*y(3)*y(8)+x(2)*x(6)*y(3)*y(8)+x(5)*x(6)*y(3)*y(8)+x(2)*x(7)*y(3)*y(8)+x(5)*x(7)*y(3)*y(8)+x(7)*x(8)*y(3)*y(8)+x(1)*y(2)*y(3)*y(8)+x(6)*y(2)*y(3)*y(8)+x(2)^2*y(4)*y(8)+x(1)*x(5)*y(4)*y(8)+x(5)^2*y(4)*y(8)+x(1)*x(6)*y(4)*y(8)+x(5)*x(6)*y(4)*y(8)+x(2)*x(7)*y(4)*y(8)+x(2)*x(8)*y(4)*y(8)+x(5)*x(8)*y(4)*y(8)+x(6)*x(8)*y(4)*y(8)+x(1)*y(1)*y(4)*y(8)+x(2)*y(1)*y(4)*y(8)+x(1)*y(2)*y(4)*y(8)+x(2)*y(2)*y(4)*y(8)+x(6)*y(2)*y(4)*y(8)+x(1)*y(3)*y(4)*y(8)+x(2)*y(3)*y(4)*y(8)+x(2)*y(4)^2*y(8)+x(5)*y(4)^2*y(8)+x(6)*y(4)^2*y(8)+x(1)*x(5)*y(5)*y(8)+x(5)^2*y(5)*y(8)+x(5)*x(6)*y(5)*y(8)+x(1)*x(7)*y(5)*y(8)+x(5)*x(7)*y(5)*y(8)+x(6)*x(7)*y(5)*y(8)+x(1)^2*y(6)*y(8)+x(1)*x(3)*y(6)*y(8)+x(2)*x(3)*y(6)*y(8)+x(1)*x(5)*y(6)*y(8)+x(3)*x(5)*y(6)*y(8)+x(1)*x(6)*y(6)*y(8)+x(2)*x(6)*y(6)*y(8)+x(5)*x(6)*y(6)*y(8)+x(6)^2*y(6)*y(8)+x(1)*x(7)*y(6)*y(8)+x(2)*x(7)*y(6)*y(8)+x(5)*x(7)*y(6)*y(8)+x(2)*x(8)*y(6)*y(8)+x(3)*x(8)*y(6)*y(8)+x(5)*x(8)*y(6)*y(8)+x(8)*y(1)*y(6)*y(8)+x(1)*y(4)*y(6)*y(8)+x(2)*y(4)*y(6)*y(8)+x(3)*y(4)*y(6)*y(8)+x(5)*y(4)*y(6)*y(8)+x(7)*y(4)*y(6)*y(8)+y(1)*y(4)*y(6)*y(8)+x(2)*y(5)*y(6)*y(8)+x(6)*y(5)*y(6)*y(8)+y(4)*y(5)*y(6)*y(8)+x(1)*y(6)^2*y(8)+x(5)*y(6)^2*y(8)+y(4)*y(6)^2*y(8)+x(1)*x(2)*y(7)*y(8)+x(2)^2*y(7)*y(8)+x(2)*x(5)*y(7)*y(8)+x(1)*x(6)*y(7)*y(8)+x(2)*x(6)*y(7)*y(8)+x(2)*x(7)*y(7)*y(8)+x(6)*x(7)*y(7)*y(8)+x(7)^2*y(7)*y(8)+x(1)*x(8)*y(7)*y(8)+x(8)^2*y(7)*y(8)+x(1)*y(1)*y(7)*y(8)+x(5)*y(1)*y(7)*y(8)+x(1)*y(2)*y(7)*y(8)+x(5)*y(2)*y(7)*y(8)+x(6)*y(2)*y(7)*y(8)+x(1)*y(3)*y(7)*y(8)+x(5)*y(3)*y(7)*y(8)+y(2)*y(3)*y(7)*y(8)+x(1)*y(4)*y(7)*y(8)+x(3)*y(4)*y(7)*y(8)+x(5)*y(4)*y(7)*y(8)+y(3)*y(4)*y(7)*y(8)+x(1)*y(5)*y(7)*y(8)+x(7)*y(5)*y(7)*y(8)+x(2)*y(6)*y(7)*y(8)+x(3)*y(6)*y(7)*y(8)+x(7)*y(6)*y(7)*y(8)+y(4)*y(6)*y(7)*y(8)+y(5)*y(6)*y(7)*y(8)+x(3)*y(7)^2*y(8)+x(5)*y(7)^2*y(8)+x(7)*y(7)^2*y(8)+y(1)*y(7)^2*y(8)+y(4)*y(7)^2*y(8)+x(2)^2*y(8)^2+x(2)*x(3)*y(8)^2+x(1)*x(5)*y(8)^2+x(3)*x(5)*y(8)^2+x(1)*x(6)*y(8)^2+x(2)*x(6)*y(8)^2+x(3)*x(6)*y(8)^2+x(5)*x(6)*y(8)^2+x(1)*x(7)*y(8)^2+x(5)*x(7)*y(8)^2+x(6)*x(7)*y(8)^2+x(3)*x(8)*y(8)^2+x(5)*x(8)*y(8)^2+x(7)*x(8)*y(8)^2+x(6)*y(1)*y(8)^2+x(6)*y(2)*y(8)^2+x(1)*y(3)*y(8)^2+x(2)*y(3)*y(8)^2+x(5)*y(3)*y(8)^2+x(6)*y(3)*y(8)^2+x(7)*y(3)*y(8)^2+y(1)*y(3)*y(8)^2+y(2)*y(3)*y(8)^2+x(1)*y(4)*y(8)^2+x(5)*y(4)*y(8)^2+x(8)*y(4)*y(8)^2+y(4)^2*y(8)^2+x(1)*y(5)*y(8)^2+x(2)*y(5)*y(8)^2+x(5)*y(5)*y(8)^2+x(8)*y(5)*y(8)^2+y(3)*y(5)*y(8)^2+x(1)*y(6)*y(8)^2+x(6)*y(6)*y(8)^2+y(5)*y(6)*y(8)^2+y(6)^2*y(8)^2+x(2)*y(7)*y(8)^2+x(5)*y(7)*y(8)^2+x(6)*y(7)*y(8)^2+y(2)*y(7)*y(8)^2+y(3)*y(7)*y(8)^2+y(4)*y(7)*y(8)^2+y(6)*y(7)*y(8)^2+x(2)*y(8)^3+x(6)*y(8)^3+y(1)*y(8)^3+y(2)*y(8)^3+y(5)*y(8)^3+y(7)*y(8)^3+x(1)*x(2)^2+x(1)^2*x(3)+x(1)*x(2)*x(3)+x(1)^2*x(5)+x(1)*x(2)*x(5)+x(2)*x(5)^2+x(1)^2*x(6)+x(1)*x(2)*x(6)+x(2)*x(6)^2+x(1)^2*x(7)+x(1)*x(5)*x(7)+x(2)*x(6)*x(7)+x(5)*x(6)*x(7)+x(1)*x(7)^2+x(2)*x(7)^2+x(5)*x(7)^2+x(6)*x(7)^2+x(7)^3+x(1)^2*x(8)+x(2)*x(3)*x(8)+x(1)*x(5)*x(8)+x(5)^2*x(8)+x(1)*x(6)*x(8)+x(2)*x(6)*x(8)+x(6)^2*x(8)+x(3)*x(7)*x(8)+x(3)*x(8)^2+x(7)*x(8)^2+x(2)^2*y(1)+x(1)*x(5)*y(1)+x(6)*x(7)*y(1)+x(7)^2*y(1)+x(2)*x(8)*y(1)+x(6)*x(8)*y(1)+x(8)^2*y(1)+x(1)*x(2)*y(2)+x(2)^2*y(2)+x(1)*x(5)*y(2)+x(1)*x(6)*y(2)+x(5)*x(6)*y(2)+x(1)*x(7)*y(2)+x(6)*x(7)*y(2)+x(1)*x(8)*y(2)+x(6)*x(8)*y(2)+x(1)*x(5)*y(3)+x(3)*x(5)*y(3)+x(5)^2*y(3)+x(5)*x(6)*y(3)+x(5)*x(7)*y(3)+x(2)*x(8)*y(3)+x(5)*x(8)*y(3)+x(8)^2*y(3)+x(1)*y(1)*y(3)+x(2)*y(1)*y(3)+x(5)*y(1)*y(3)+x(8)*y(1)*y(3)+x(1)*y(2)*y(3)+x(7)*y(2)*y(3)+x(8)*y(2)*y(3)+x(5)*y(3)^2+x(1)^2*y(4)+x(2)*x(5)*y(4)+x(1)*x(6)*y(4)+x(3)*x(6)*y(4)+x(5)*x(6)*y(4)+x(1)*x(7)*y(4)+x(2)*x(7)*y(4)+x(5)*x(7)*y(4)+x(7)^2*y(4)+x(1)*x(8)*y(4)+x(2)*x(8)*y(4)+x(3)*x(8)*y(4)+x(5)*x(8)*y(4)+x(7)*x(8)*y(4)+x(8)^2*y(4)+x(1)*y(1)*y(4)+x(2)*y(1)*y(4)+x(1)*y(2)*y(4)+x(5)*y(2)*y(4)+x(6)*y(2)*y(4)+x(8)*y(2)*y(4)+x(1)*y(3)*y(4)+x(6)*y(3)*y(4)+x(7)*y(3)*y(4)+y(1)*y(3)*y(4)+y(2)*y(3)*y(4)+x(1)*y(4)^2+x(5)*y(4)^2+x(7)*y(4)^2+x(8)*y(4)^2+y(1)*y(4)^2+x(1)^2*y(5)+x(1)*x(5)*y(5)+x(2)*x(5)*y(5)+x(3)*x(5)*y(5)+x(5)^2*y(5)+x(1)*x(6)*y(5)+x(2)*x(6)*y(5)+x(5)*x(6)*y(5)+x(6)^2*y(5)+x(1)*x(7)*y(5)+x(2)*x(7)*y(5)+x(5)*x(7)*y(5)+x(6)*x(7)*y(5)+x(1)*x(8)*y(5)+x(2)*x(8)*y(5)+x(5)*x(8)*y(5)+x(8)^2*y(5)+x(6)*y(1)*y(5)+x(1)*y(2)*y(5)+x(2)*y(2)*y(5)+x(5)*y(3)*y(5)+y(1)*y(3)*y(5)+y(2)*y(3)*y(5)+x(7)*y(4)*y(5)+x(8)*y(4)*y(5)+y(1)*y(4)*y(5)+y(4)^2*y(5)+x(6)*y(5)^2+x(7)*y(5)^2+x(8)*y(5)^2+x(1)*x(2)*y(6)+x(2)^2*y(6)+x(1)*x(5)*y(6)+x(2)*x(5)*y(6)+x(3)*x(5)*y(6)+x(5)^2*y(6)+x(1)*x(6)*y(6)+x(2)*x(6)*y(6)+x(6)^2*y(6)+x(5)*x(7)*y(6)+x(6)*x(7)*y(6)+x(7)^2*y(6)+x(3)*x(8)*y(6)+x(5)*x(8)*y(6)+x(8)^2*y(6)+x(2)*y(1)*y(6)+x(5)*y(1)*y(6)+x(6)*y(1)*y(6)+x(7)*y(1)*y(6)+x(1)*y(2)*y(6)+x(2)*y(2)*y(6)+x(6)*y(2)*y(6)+x(8)*y(2)*y(6)+x(2)*y(3)*y(6)+x(6)*y(3)*y(6)+x(8)*y(3)*y(6)+y(1)*y(3)*y(6)+x(5)*y(4)*y(6)+x(6)*y(4)*y(6)+x(7)*y(4)*y(6)+y(2)*y(4)*y(6)+x(1)*y(5)*y(6)+x(3)*y(5)*y(6)+x(5)*y(5)*y(6)+y(1)*y(5)*y(6)+y(4)*y(5)*y(6)+y(5)^2*y(6)+x(1)*y(6)^2+x(2)*y(6)^2+x(6)*y(6)^2+x(8)*y(6)^2+y(1)*y(6)^2+y(2)*y(6)^2+y(3)*y(6)^2+x(1)^2*y(7)+x(1)*x(2)*y(7)+x(1)*x(5)*y(7)+x(3)*x(5)*y(7)+x(5)^2*y(7)+x(2)*x(6)*y(7)+x(3)*x(6)*y(7)+x(5)*x(6)*y(7)+x(6)^2*y(7)+x(3)*x(7)*y(7)+x(6)*x(7)*y(7)+x(1)*x(8)*y(7)+x(3)*x(8)*y(7)+x(5)*x(8)*y(7)+x(6)*x(8)*y(7)+x(6)*y(1)*y(7)+x(7)*y(1)*y(7)+x(3)*y(2)*y(7)+x(5)*y(2)*y(7)+y(1)*y(2)*y(7)+x(1)*y(3)*y(7)+x(3)*y(3)*y(7)+x(5)*y(3)*y(7)+x(6)*y(3)*y(7)+y(2)*y(3)*y(7)+y(3)^2*y(7)+x(1)*y(4)*y(7)+x(3)*y(4)*y(7)+x(5)*y(4)*y(7)+x(7)*y(4)*y(7)+y(2)*y(4)*y(7)+y(3)*y(4)*y(7)+x(1)*y(5)*y(7)+x(2)*y(5)*y(7)+x(6)*y(5)*y(7)+x(7)*y(5)*y(7)+x(8)*y(5)*y(7)+y(1)*y(5)*y(7)+y(3)*y(5)*y(7)+y(4)*y(5)*y(7)+y(5)^2*y(7)+x(3)*y(6)*y(7)+x(5)*y(6)*y(7)+x(6)*y(6)*y(7)+x(7)*y(6)*y(7)+y(1)*y(6)*y(7)+y(2)*y(6)*y(7)+y(4)*y(6)*y(7)+y(5)*y(6)*y(7)+y(6)^2*y(7)+x(1)*y(7)^2+x(3)*y(7)^2+x(5)*y(7)^2+x(7)*y(7)^2+x(8)*y(7)^2+y(1)*y(7)^2+y(4)*y(7)^2+y(5)*y(7)^2+y(6)*y(7)^2+x(1)*x(2)*y(8)+x(2)^2*y(8)+x(5)^2*y(8)+x(1)*x(6)*y(8)+x(2)*x(6)*y(8)+x(3)*x(6)*y(8)+x(6)^2*y(8)+x(1)*x(7)*y(8)+x(3)*x(7)*y(8)+x(6)*x(7)*y(8)+x(2)*x(8)*y(8)+x(3)*x(8)*y(8)+x(6)*x(8)*y(8)+x(3)*y(1)*y(8)+x(5)*y(1)*y(8)+y(1)^2*y(8)+x(1)*y(2)*y(8)+x(2)*y(2)*y(8)+x(5)*y(2)*y(8)+x(6)*y(2)*y(8)+y(1)*y(2)*y(8)+x(3)*y(3)*y(8)+x(2)*y(4)*y(8)+x(3)*y(4)*y(8)+y(1)*y(4)*y(8)+y(2)*y(4)*y(8)+y(3)*y(4)*y(8)+x(1)*y(5)*y(8)+x(7)*y(5)*y(8)+y(2)*y(5)*y(8)+y(5)^2*y(8)+x(1)*y(6)*y(8)+x(3)*y(6)*y(8)+x(5)*y(6)*y(8)+x(7)*y(6)*y(8)+y(1)*y(6)*y(8)+y(2)*y(6)*y(8)+y(3)*y(6)*y(8)+y(4)*y(6)*y(8)+y(6)^2*y(8)+x(2)*y(7)*y(8)+x(6)*y(7)*y(8)+x(7)*y(7)*y(8)+x(8)*y(7)*y(8)+y(1)*y(7)*y(8)+y(2)*y(7)*y(8)+y(4)*y(7)*y(8)+y(7)^2*y(8)+x(5)*y(8)^2+x(6)*y(8)^2+x(8)*y(8)^2+y(1)*y(8)^2+y(3)*y(8)^2+y(4)*y(8)^2+y(5)*y(8)^2+y(6)*y(8)^2+y(8)^3+x(1)^2+x(1)*x(2)+x(2)^2+x(1)*x(4)+x(1)*x(5)+x(3)*x(5)+x(5)^2+x(2)*x(6)+x(3)*x(6)+x(4)*x(6)+x(6)^2+x(1)*x(7)+x(4)*x(7)+x(5)*x(7)+x(6)*x(7)+x(1)*x(8)+x(2)*x(8)+x(4)*x(8)+x(5)*x(8)+x(7)*x(8)+x(1)*y(1)+x(5)*y(1)+x(7)*y(1)+y(1)^2+x(2)*y(2)+x(3)*y(2)+x(5)*y(2)+x(7)*y(2)+y(1)*y(2)+y(2)^2+x(1)*y(3)+x(2)*y(3)+x(6)*y(3)+x(8)*y(3)+y(2)*y(3)+y(3)^2+x(1)*y(4)+x(3)*y(4)+x(4)*y(4)+x(5)*y(4)+y(1)*y(4)+x(2)*y(5)+x(4)*y(5)+x(6)*y(5)+x(7)*y(5)+x(1)*y(6)+x(2)*y(6)+x(5)*y(6)+x(6)*y(6)+x(7)*y(6)+y(1)*y(6)+y(2)*y(6)+y(4)*y(6)+y(6)^2+x(1)*y(7)+x(2)*y(7)+x(3)*y(7)+x(8)*y(7)+y(1)*y(7)+y(4)*y(7)+y(5)*y(7)+y(6)*y(7)+x(2)*y(8)+x(4)*y(8)+x(5)*y(8)+x(7)*y(8)+x(8)*y(8)+y(1)*y(8)+y(6)*y(8)+y(8)^2+x(2)+y(1)+y(3)+y(4)+y(5)+y(7)+y(8)
---
12
---
x(1)^3+x(1)^2*x(3)+x(1)*x(2)*x(3)+x(1)^2*x(4)+x(1)*x(2)*x(4)+x(1)*x(2)*x(5)+x(1)*x(5)^2+x(2)*x(5)^2+x(1)^2*x(6)+x(1)*x(6)^2+x(2)*x(6)^2+x(6)^3+x(2)*x(5)*x(7)+x(5)^2*x(7)+x(1)*x(6)*x(7)+x(2)*x(6)*x(7)+x(1)*x(7)^2+x(5)*x(7)^2+x(6)*x(7)^2+x(1)*x(2)*x(8)+x(5)^2*x(8)+x(5)*x(6)*x(8)+x(6)^2*x(8)+x(1)*x(7)*x(8)+x(5)*x(7)*x(8)+x(6)*x(7)*x(8)+x(1)*x(8)^2+x(5)*x(8)^2+x(6)*x(8)^2+x(1)*x(5)*y(4)+x(5)^2*y(4)+x(1)*x(6)*y(4)+x(6)^2*y(4)+x(1)*x(7)*y(4)+x(5)*x(7)*y(4)+x(6)*x(7)*y(4)+x(1)*x(8)*y(5)+x(2)*x(8)*y(5)+x(2)^2*y(6)+x(1)*x(3)*y(6)+x(2)*x(3)*y(6)+x(1)*x(4)*y(6)+x(2)*x(4)*y(6)+x(4)*x(5)*y(6)+x(1)*x(6)*y(6)+x(2)*x(6)*y(6)+x(3)*x(6)*y(6)+x(1)*x(7)*y(6)+x(5)*x(7)*y(6)+x(6)*x(7)*y(6)+x(1)*x(8)*y(6)+x(3)*x(8)*y(6)+x(4)*x(8)*y(6)+x(7)*x(8)*y(6)+x(8)^2*y(6)+x(2)*y(1)*y(6)+x(5)*y(1)*y(6)+x(2)*y(2)*y(6)+x(5)*y(2)*y(6)+x(2)*y(3)*y(6)+x(5)*y(3)*y(6)+x(1)*y(4)*y(6)+x(2)*y(4)*y(6)+x(3)*y(4)*y(6)+x(4)*y(4)*y(6)+x(5)*y(4)*y(6)+y(1)*y(4)*y(6)+y(2)*y(4)*y(6)+y(3)*y(4)*y(6)+x(6)*y(5)*y(6)+x(1)*y(6)^2+y(4)*y(6)^2+x(1)^2*y(7)+x(5)^2*y(7)+x(5)*x(7)*y(7)+x(6)*x(7)*y(7)+x(3)*x(8)*y(7)+x(4)*x(8)*y(7)+x(5)*x(8)*y(7)+x(6)*x(8)*y(7)+x(7)*x(8)*y(7)+x(8)^2*y(7)+x(1)*y(1)*y(7)+x(1)*y(2)*y(7)+x(1)*y(3)*y(7)+x(1)*y(4)*y(7)+x(2)*y(4)*y(7)+x(3)*y(4)*y(7)+x(4)*y(4)*y(7)+x(5)*y(4)*y(7)+y(1)*y(4)*y(7)+y(2)*y(4)*y(7)+y(3)*y(4)*y(7)+x(2)*y(5)*y(7)+x(8)*y(5)*y(7)+x(2)*y(6)*y(7)+x(3)*y(6)*y(7)+x(4)*y(6)*y(7)+x(5)*y(6)*y(7)+y(1)*y(6)*y(7)+y(2)*y(6)*y(7)+y(3)*y(6)*y(7)+y(4)*y(6)*y(7)+y(6)^2*y(7)+x(1)^2*y(8)+x(2)*x(3)*y(8)+x(2)*x(4)*y(8)+x(1)*x(5)*y(8)+x(2)*x(5)*y(8)+x(3)*x(5)*y(8)+x(4)*x(5)*y(8)+x(5)^2*y(8)+x(3)*x(6)*y(8)+x(4)*x(6)*y(8)+x(6)^2*y(8)+x(1)*x(7)*y(8)+x(2)*x(7)*y(8)+x(5)*x(7)*y(8)+x(6)*x(7)*y(8)+x(2)*x(8)*y(8)+x(1)*y(1)*y(8)+x(5)*y(1)*y(8)+x(6)*y(1)*y(8)+x(6)*y(2)*y(8)+x(1)*y(3)*y(8)+x(5)*y(3)*y(8)+x(6)*y(3)*y(8)+x(1)*y(5)*y(8)+x(2)*y(5)*y(8)+x(5)*y(5)*y(8)+x(7)*y(5)*y(8)+x(1)*y(6)*y(8)+x(5)*y(6)*y(8)+x(6)*y(6)*y(8)+x(8)*y(6)*y(8)+y(4)*y(6)*y(8)+y(5)*y(6)*y(8)+y(6)^2*y(8)+x(1)*y(7)*y(8)+x(2)*y(7)*y(8)+x(4)*y(7)*y(8)+x(6)*y(7)*y(8)+y(4)*y(7)*y(8)+y(5)*y(7)*y(8)+y(6)*y(7)*y(8)+x(2)*y(8)^2+x(3)*y(8)^2+x(4)*y(8)^2+x(6)*y(8)^2+x(8)*y(8)^2+y(2)*y(8)^2+y(4)*y(8)^2+y(7)*y(8)^2+x(1)*x(3)+x(1)*x(4)+x(2)*x(4)+x(1)*x(5)+x(2)*x(5)+x(3)*x(5)+x(4)*x(5)+x(5)^2+x(2)*x(6)+x(5)*x(6)+x(1)*x(7)+x(2)*x(7)+x(3)*x(7)+x(4)*x(7)+x(2)*x(8)+x(5)*x(8)+x(8)^2+x(1)*y(1)+x(4)*y(1)+x(6)*y(1)+x(7)*y(1)+x(8)*y(1)+x(1)*y(2)+x(4)*y(2)+x(6)*y(2)+x(7)*y(2)+y(1)*y(2)+x(1)*y(3)+x(2)*y(3)+x(3)*y(3)+x(4)*y(3)+x(7)*y(3)+x(3)*y(4)+x(4)*y(4)+x(6)*y(4)+y(1)*y(4)+y(3)*y(4)+x(1)*y(5)+x(3)*y(5)+x(4)*y(5)+x(6)*y(5)+x(7)*y(5)+x(8)*y(5)+y(1)*y(5)+y(2)*y(5)+y(3)*y(5)+x(2)*y(6)+x(3)*y(6)+x(7)*y(6)+y(1)*y(6)+y(2)*y(6)+x(1)*y(7)+x(5)*y(7)+x(7)*y(7)+y(3)*y(7)+y(4)*y(7)+y(5)*y(7)+y(7)^2+x(2)*y(8)+x(4)*y(8)+x(7)*y(8)+y(1)*y(8)+y(5)*y(8)+y(8)^2+x(1)+x(2)+x(4)+x(6)+y(1)+y(4)+y(6)+y(7)+y(8)
---
13
---
x(1)^2*x(2)+x(1)*x(2)^2+x(1)^2*x(5)+x(1)*x(2)*x(5)+x(1)*x(2)*x(6)+x(2)^2*x(6)+x(2)*x(6)^2+x(1)^2*x(7)+x(1)*x(2)*x(7)+x(2)^2*x(7)+x(1)*x(5)*x(7)+x(2)*x(5)*x(7)+x(1)*x(6)*x(7)+x(1)*x(7)^2+x(2)*x(7)^2+x(1)^2*x(8)+x(1)*x(2)*x(8)+x(2)^2*x(8)+x(1)*x(5)*x(8)+x(2)*x(5)*x(8)+x(2)*x(6)*x(8)+x(1)*x(7)*x(8)+x(2)*x(7)*x(8)+x(1)*x(5)*y(4)+x(2)*x(5)*y(4)+x(6)^2*y(4)+x(2)*x(7)*y(4)+x(6)*x(7)*y(4)+x(2)*x(8)*y(4)+x(6)*x(8)*y(4)+x(1)^2*y(6)+x(1)*x(2)*y(6)+x(2)^2*y(6)+x(2)*x(4)*y(6)+x(1)*x(5)*y(6)+x(2)*x(5)*y(6)+x(4)*x(5)*y(6)+x(1)*x(6)*y(6)+x(5)*x(6)*y(6)+x(1)*x(8)*y(6)+x(2)*x(8)*y(6)+x(5)*x(8)*y(6)+x(5)*y(2)*y(6)+x(6)*y(2)*y(6)+x(2)*y(4)*y(6)+x(4)*y(4)*y(6)+x(6)*y(4)*y(6)+x(8)*y(4)*y(6)+y(4)^2*y(6)+x(2)*y(6)^2+x(6)*y(6)^2+y(4)*y(6)^2+x(1)*x(2)*y(7)+x(2)^2*y(7)+x(1)*x(4)*y(7)+x(1)*x(5)*y(7)+x(2)*x(5)*y(7)+x(1)*x(6)*y(7)+x(1)*x(7)*y(7)+x(2)*x(7)*y(7)+x(8)^2*y(7)+x(1)*y(4)*y(7)+x(4)*y(4)*y(7)+x(5)*y(4)*y(7)+x(6)*y(4)*y(7)+y(4)^2*y(7)+x(4)*y(6)*y(7)+x(6)*y(6)*y(7)+y(6)^2*y(7)+x(1)*x(4)*y(8)+x(1)*x(5)*y(8)+x(2)*x(5)*y(8)+x(4)*x(5)*y(8)+x(1)*x(6)*y(8)+x(4)*x(6)*y(8)+x(5)*x(6)*y(8)+x(6)^2*y(8)+x(1)*x(7)*y(8)+x(2)*x(7)*y(8)+x(5)*x(8)*y(8)+x(7)*x(8)*y(8)+x(1)*y(2)*y(8)+x(1)*y(4)*y(8)+x(6)*y(4)*y(8)+x(7)*y(4)*y(8)+x(8)*y(4)*y(8)+y(2)*y(4)*y(8)+x(5)*y(5)*y(8)+x(1)*y(6)*y(8)+x(2)*y(6)*y(8)+x(3)*y(6)*y(8)+x(5)*y(6)*y(8)+x(6)*y(6)*y(8)+x(2)*y(7)*y(8)+x(5)*y(7)*y(8)+y(2)*y(7)*y(8)+y(4)*y(7)*y(8)+x(2)*y(8)^2+x(3)*y(8)^2+x(5)*y(8)^2+y(2)*y(8)^2+y(3)*y(8)^2+y(6)*y(8)^2+y(7)*y(8)^2+y(8)^3+x(1)*x(2)+x(2)^2+x(1)*x(3)+x(2)*x(4)+x(3)*x(5)+x(4)*x(5)+x(3)*x(6)+x(4)*x(6)+x(5)*x(6)+x(6)^2+x(1)*x(7)+x(2)*x(7)+x(1)*x(8)+x(4)*x(8)+x(5)*x(8)+x(6)*x(8)+x(8)^2+x(1)*y(1)+x(4)*y(1)+x(5)*y(1)+x(7)*y(1)+x(4)*y(2)+y(2)^2+x(2)*y(3)+x(7)*y(3)+x(8)*y(3)+x(3)*y(4)+x(8)*y(4)+y(1)*y(4)+x(1)*y(5)+x(3)*y(5)+x(4)*y(5)+x(5)*y(5)+x(6)*y(5)+y(2)*y(5)+y(3)*y(5)+y(4)*y(5)+x(3)*y(6)+x(4)*y(6)+x(5)*y(6)+x(7)*y(6)+y(2)*y(6)+y(3)*y(6)+y(5)*y(6)+x(1)*y(7)+x(4)*y(7)+x(5)*y(7)+x(6)*y(7)+x(7)*y(7)+y(1)*y(7)+y(3)*y(7)+y(6)*y(7)+y(7)^2+x(1)*y(8)+x(3)*y(8)+x(8)*y(8)+y(1)*y(8)+y(5)*y(8)+y(6)*y(8)+y(7)*y(8)+y(8)^2+x(1)+x(2)+x(4)+x(7)+x(8)+y(3)+y(7)+1
---
14
---
x(1)^2*x(5)*x(7)+x(1)*x(2)*x(5)*x(7)+x(1)^3*x(8)+x(1)*x(2)^2*x(8)+x(1)^2*x(3)*x(8)+x(1)*x(2)*x(3)*x(8)+x(1)^2*x(5)*x(8)+x(1)*x(2)*x(5)*x(8)+x(1)*x(5)*x(7)*x(8)+x(2)*x(5)*x(7)*x(8)+x(1)^2*x(8)^2+x(1)*x(2)*x(8)^2+x(1)*x(6)*x(8)^2+x(2)*x(6)*x(8)^2+x(1)^2*x(2)*y(1)+x(1)*x(2)^2*y(1)+x(1)^2*x(5)*y(1)+x(1)*x(2)*x(5)*y(1)+x(1)^2*x(8)*y(1)+x(1)*x(2)*x(8)*y(1)+x(1)*x(6)*x(8)*y(1)+x(2)*x(6)*x(8)*y(1)+x(1)^2*x(2)*y(2)+x(1)*x(2)^2*y(2)+x(1)*x(2)*x(8)*y(2)+x(2)^2*x(8)*y(2)+x(1)^2*x(5)*y(3)+x(1)*x(5)^2*y(3)+x(2)*x(5)^2*y(3)+x(1)*x(5)*x(7)*y(3)+x(2)*x(5)*x(7)*y(3)+x(5)^2*x(7)*y(3)+x(5)*x(6)*x(7)*y(3)+x(5)*x(7)^2*y(3)+x(2)*x(5)*x(8)*y(3)+x(5)^2*x(8)*y(3)+x(5)*x(7)*x(8)*y(3)+x(1)*x(8)^2*y(3)+x(2)*x(8)^2*y(3)+x(5)*x(8)^2*y(3)+x(1)^3*y(4)+x(1)*x(2)^2*y(4)+x(1)*x(2)*x(6)*y(4)+x(1)*x(5)*x(6)*y(4)+x(2)*x(5)*x(6)*y(4)+x(1)*x(6)*x(7)*y(4)+x(2)*x(6)*x(7)*y(4)+x(5)*x(6)*x(7)*y(4)+x(6)^2*x(7)*y(4)+x(6)*x(7)^2*y(4)+x(1)^2*x(8)*y(4)+x(1)*x(2)*x(8)*y(4)+x(2)*x(6)*x(8)*y(4)+x(5)*x(6)*x(8)*y(4)+x(6)*x(7)*x(8)*y(4)+x(6)*x(8)^2*y(4)+x(1)^2*y(1)*y(4)+x(1)*x(2)*y(1)*y(4)+x(1)^2*y(2)*y(4)+x(1)*x(2)*y(2)*y(4)+x(1)^2*y(3)*y(4)+x(1)*x(2)*y(3)*y(4)+x(5)^2*y(3)*y(4)+x(5)*x(6)*y(3)*y(4)+x(5)*x(7)*y(3)*y(4)+x(1)^2*y(4)^2+x(1)*x(2)*y(4)^2+x(5)*x(6)*y(4)^2+x(6)^2*y(4)^2+x(6)*x(7)*y(4)^2+x(1)^3*y(6)+x(1)^2*x(2)*y(6)+x(1)*x(5)^2*y(6)+x(1)*x(5)*x(6)*y(6)+x(2)*x(5)*x(6)*y(6)+x(2)*x(6)^2*y(6)+x(1)*x(5)*x(7)*y(6)+x(5)^2*x(7)*y(6)+x(5)*x(6)*x(7)*y(6)+x(6)^2*x(7)*y(6)+x(2)^2*x(8)*y(6)+x(1)*x(3)*x(8)*y(6)+x(1)*x(5)*x(8)*y(6)+x(5)*x(7)*x(8)*y(6)+x(2)*x(8)^2*y(6)+x(3)*x(8)^2*y(6)+x(5)*x(8)^2*y(6)+x(8)^3*y(6)+x(1)^2*y(1)*y(6)+x(1)*x(2)*y(1)*y(6)+x(1)*x(6)*y(1)*y(6)+x(2)*x(6)*y(1)*y(6)+x(5)*x(6)*y(1)*y(6)+x(6)^2*y(1)*y(6)+x(2)*x(8)*y(1)*y(6)+x(5)*x(8)*y(1)*y(6)+x(2)^2*y(2)*y(6)+x(1)*x(5)*y(2)*y(6)+x(2)*x(5)*y(2)*y(6)+x(5)^2*y(2)*y(6)+x(2)*x(6)*y(2)*y(6)+x(6)^2*y(2)*y(6)+x(2)*x(8)*y(2)*y(6)+x(5)*x(6)*y(3)*y(6)+x(5)*x(8)*y(3)*y(6)+x(2)*y(2)*y(3)*y(6)+x(6)*y(2)*y(3)*y(6)+x(1)^2*y(4)*y(6)+x(1)*x(2)*y(4)*y(6)+x(2)^2*y(4)*y(6)+x(2)*x(5)*y(4)*y(6)+x(1)*x(6)*y(4)*y(6)+x(2)*x(6)*y(4)*y(6)+x(5)*x(6)*y(4)*y(6)+x(6)^2*y(4)*y(6)+x(2)*x(8)*y(4)*y(6)+x(5)*x(8)*y(4)*y(6)+x(8)^2*y(4)*y(6)+x(5)*y(1)*y(4)*y(6)+x(8)*y(1)*y(4)*y(6)+x(2)*y(2)*y(4)*y(6)+x(8)*y(2)*y(4)*y(6)+x(1)*y(3)*y(4)*y(6)+x(5)*y(3)*y(4)*y(6)+x(8)*y(3)*y(4)*y(6)+y(2)*y(3)*y(4)*y(6)+x(1)*y(4)^2*y(6)+x(5)*y(4)^2*y(6)+y(4)^3*y(6)+x(2)*x(6)*y(5)*y(6)+x(5)*x(6)*y(5)*y(6)+x(2)*x(7)*y(5)*y(6)+x(5)*x(7)*y(5)*y(6)+x(5)*y(4)*y(5)*y(6)+x(7)*y(4)*y(5)*y(6)+x(1)*x(2)*y(6)^2+x(5)^2*y(6)^2+x(1)*x(6)*y(6)^2+x(2)*x(6)*y(6)^2+x(5)*x(6)*y(6)^2+x(6)^2*y(6)^2+x(1)*x(8)*y(6)^2+x(1)*y(1)*y(6)^2+x(8)*y(1)*y(6)^2+x(6)*y(4)*y(6)^2+x(1)*y(6)^3+x(8)*y(6)^3+x(1)^2*x(2)*y(7)+x(1)^2*x(6)*y(7)+x(1)*x(2)*x(6)*y(7)+x(2)*x(5)*x(7)*y(7)+x(1)*x(6)*x(7)*y(7)+x(1)*x(7)^2*y(7)+x(1)*x(3)*x(8)*y(7)+x(1)*x(5)*x(8)*y(7)+x(2)*x(6)*x(8)*y(7)+x(2)*x(7)*x(8)*y(7)+x(1)*x(8)^2*y(7)+x(2)*x(8)^2*y(7)+x(3)*x(8)^2*y(7)+x(5)*x(8)^2*y(7)+x(6)*x(8)^2*y(7)+x(8)^3*y(7)+x(1)*x(2)*y(1)*y(7)+x(2)*x(6)*y(1)*y(7)+x(1)*x(8)*y(1)*y(7)+x(2)*x(8)*y(1)*y(7)+x(5)*x(8)*y(1)*y(7)+x(6)*x(8)*y(1)*y(7)+x(1)^2*y(2)*y(7)+x(2)^2*y(2)*y(7)+x(1)^2*y(3)*y(7)+x(1)*x(2)*y(3)*y(7)+x(1)*x(5)*y(3)*y(7)+x(2)*x(5)*y(3)*y(7)+x(5)^2*y(3)*y(7)+x(5)*x(7)*y(3)*y(7)+x(2)*x(8)*y(3)*y(7)+x(8)^2*y(3)*y(7)+x(1)*y(2)*y(3)*y(7)+x(1)^2*y(4)*y(7)+x(1)*x(2)*y(4)*y(7)+x(2)^2*y(4)*y(7)+x(1)*x(5)*y(4)*y(7)+x(2)*x(5)*y(4)*y(7)+x(1)*x(7)*y(4)*y(7)+x(2)*x(7)*y(4)*y(7)+x(5)*x(7)*y(4)*y(7)+x(6)*x(7)*y(4)*y(7)+x(1)*x(8)*y(4)*y(7)+x(2)*x(8)*y(4)*y(7)+x(6)*x(8)*y(4)*y(7)+x(8)^2*y(4)*y(7)+x(5)*y(1)*y(4)*y(7)+x(8)*y(1)*y(4)*y(7)+x(2)*y(2)*y(4)*y(7)+x(8)*y(2)*y(4)*y(7)+x(1)*y(3)*y(4)*y(7)+x(5)*y(3)*y(4)*y(7)+x(8)*y(3)*y(4)*y(7)+y(2)*y(3)*y(4)*y(7)+x(2)*y(4)^2*y(7)+x(5)*y(4)^2*y(7)+x(6)*y(4)^2*y(7)+y(4)^3*y(7)+x(1)*x(5)*y(5)*y(7)+x(1)*x(7)*y(5)*y(7)+x(1)*x(8)*y(5)*y(7)+x(2)*x(8)*y(5)*y(7)+x(5)*y(4)*y(5)*y(7)+x(7)*y(4)*y(5)*y(7)+x(1)*x(2)*y(6)*y(7)+x(2)^2*y(6)*y(7)+x(1)*x(5)*y(6)*y(7)+x(3)*x(5)*y(6)*y(7)+x(5)^2*y(6)*y(7)+x(1)*x(6)*y(6)*y(7)+x(2)*x(6)*y(6)*y(7)+x(3)*x(6)*y(6)*y(7)+x(5)*x(6)*y(6)*y(7)+x(1)*x(7)*y(6)*y(7)+x(5)*x(7)*y(6)*y(7)+x(2)*x(8)*y(6)*y(7)+x(6)*x(8)*y(6)*y(7)+x(7)*x(8)*y(6)*y(7)+x(8)^2*y(6)*y(7)+x(1)*y(1)*y(6)*y(7)+x(2)*y(1)*y(6)*y(7)+x(1)*y(2)*y(6)*y(7)+x(2)*y(2)*y(6)*y(7)+x(1)*y(3)*y(6)*y(7)+x(6)*y(3)*y(6)*y(7)+x(8)*y(3)*y(6)*y(7)+y(2)*y(3)*y(6)*y(7)+x(1)*y(4)*y(6)*y(7)+x(8)*y(4)*y(6)*y(7)+y(1)*y(4)*y(6)*y(7)+y(4)^2*y(6)*y(7)+x(7)*y(5)*y(6)*y(7)+x(1)*y(6)^2*y(7)+x(2)*y(6)^2*y(7)+x(5)*y(6)^2*y(7)+x(6)*y(6)^2*y(7)+x(8)*y(6)^2*y(7)+y(4)*y(6)^2*y(7)+x(1)^2*y(7)^2+x(1)*x(2)*y(7)^2+x(1)*x(6)*y(7)^2+x(2)*x(7)*y(7)^2+x(5)*x(8)*y(7)^2+x(6)*x(8)*y(7)^2+x(8)^2*y(7)^2+x(8)*y(1)*y(7)^2+x(1)*y(3)*y(7)^2+x(8)*y(3)*y(7)^2+x(1)*y(4)*y(7)^2+x(5)*y(4)*y(7)^2+y(1)*y(4)*y(7)^2+x(2)*y(5)*y(7)^2+x(8)*y(5)*y(7)^2+x(1)*y(6)*y(7)^2+x(6)*y(6)*y(7)^2+x(8)*y(6)*y(7)^2+y(1)*y(6)*y(7)^2+y(6)^2*y(7)^2+x(8)*y(7)^3+y(4)*y(7)^3+y(6)*y(7)^3+x(1)^2*x(2)*y(8)+x(1)^2*x(3)*y(8)+x(1)*x(2)*x(3)*y(8)+x(1)*x(2)*x(5)*y(8)+x(2)^2*x(5)*y(8)+x(1)*x(2)*x(7)*y(8)+x(2)^2*x(7)*y(8)+x(1)*x(5)*x(7)*y(8)+x(2)*x(5)*x(7)*y(8)+x(5)^2*x(7)*y(8)+x(2)*x(6)*x(7)*y(8)+x(2)*x(7)^2*y(8)+x(5)*x(7)^2*y(8)+x(1)^2*x(8)*y(8)+x(1)*x(2)*x(8)*y(8)+x(1)*x(3)*x(8)*y(8)+x(2)*x(3)*x(8)*y(8)+x(2)*x(5)*x(8)*y(8)+x(5)^2*x(8)*y(8)+x(2)*x(7)*x(8)*y(8)+x(6)*x(7)*x(8)*y(8)+x(1)*x(8)^2*y(8)+x(1)*x(2)*y(1)*y(8)+x(2)^2*y(1)*y(8)+x(2)*x(5)*y(1)*y(8)+x(5)^2*y(1)*y(8)+x(1)*x(6)*y(1)*y(8)+x(2)*x(6)*y(1)*y(8)+x(1)*x(7)*y(1)*y(8)+x(6)*x(7)*y(1)*y(8)+x(1)*x(8)*y(1)*y(8)+x(2)*x(8)*y(1)*y(8)+x(1)^2*y(2)*y(8)+x(1)*x(5)*y(2)*y(8)+x(1)*x(6)*y(2)*y(8)+x(2)*x(6)*y(2)*y(8)+x(2)*x(7)*y(2)*y(8)+x(1)*x(2)*y(3)*y(8)+x(2)^2*y(3)*y(8)+x(1)*x(5)*y(3)*y(8)+x(1)*x(6)*y(3)*y(8)+x(2)*x(6)*y(3)*y(8)+x(5)*x(6)*y(3)*y(8)+x(2)*x(7)*y(3)*y(8)+x(5)*x(7)*y(3)*y(8)+x(7)*x(8)*y(3)*y(8)+x(1)*y(2)*y(3)*y(8)+x(6)*y(2)*y(3)*y(8)+x(2)^2*y(4)*y(8)+x(1)*x(5)*y(4)*y(8)+x(5)^2*y(4)*y(8)+x(1)*x(6)*y(4)*y(8)+x(5)*x(6)*y(4)*y(8)+x(2)*x(7)*y(4)*y(8)+x(2)*x(8)*y(4)*y(8)+x(5)*x(8)*y(4)*y(8)+x(6)*x(8)*y(4)*y(8)+x(1)*y(1)*y(4)*y(8)+x(2)*y(1)*y(4)*y(8)+x(1)*y(2)*y(4)*y(8)+x(2)*y(2)*y(4)*y(8)+x(6)*y(2)*y(4)*y(8)+x(1)*y(3)*y(4)*y(8)+x(2)*y(3)*y(4)*y(8)+x(2)*y(4)^2*y(8)+x(5)*y(4)^2*y(8)+x(6)*y(4)^2*y(8)+x(1)*x(5)*y(5)*y(8)+x(5)^2*y(5)*y(8)+x(5)*x(6)*y(5)*y(8)+x(1)*x(7)*y(5)*y(8)+x(5)*x(7)*y(5)*y(8)+x(6)*x(7)*y(5)*y(8)+x(1)^2*y(6)*y(8)+x(1)*x(3)*y(6)*y(8)+x(2)*x(3)*y(6)*y(8)+x(1)*x(5)*y(6)*y(8)+x(3)*x(5)*y(6)*y(8)+x(1)*x(6)*y(6)*y(8)+x(2)*x(6)*y(6)*y(8)+x(5)*x(6)*y(6)*y(8)+x(6)^2*y(6)*y(8)+x(1)*x(7)*y(6)*y(8)+x(2)*x(7)*y(6)*y(8)+x(5)*x(7)*y(6)*y(8)+x(2)*x(8)*y(6)*y(8)+x(3)*x(8)*y(6)*y(8)+x(5)*x(8)*y(6)*y(8)+x(8)*y(1)*y(6)*y(8)+x(1)*y(4)*y(6)*y(8)+x(2)*y(4)*y(6)*y(8)+x(3)*y(4)*y(6)*y(8)+x(5)*y(4)*y(6)*y(8)+x(7)*y(4)*y(6)*y(8)+y(1)*y(4)*y(6)*y(8)+x(2)*y(5)*y(6)*y(8)+x(6)*y(5)*y(6)*y(8)+y(4)*y(5)*y(6)*y(8)+x(1)*y(6)^2*y(8)+x(5)*y(6)^2*y(8)+y(4)*y(6)^2*y(8)+x(1)*x(2)*y(7)*y(8)+x(2)^2*y(7)*y(8)+x(2)*x(5)*y(7)*y(8)+x(1)*x(6)*y(7)*y(8)+x(2)*x(6)*y(7)*y(8)+x(2)*x(7)*y(7)*y(8)+x(6)*x(7)*y(7)*y(8)+x(7)^2*y(7)*y(8)+x(1)*x(8)*y(7)*y(8)+x(8)^2*y(7)*y(8)+x(1)*y(1)*y(7)*y(8)+x(5)*y(1)*y(7)*y(8)+x(1)*y(2)*y(7)*y(8)+x(5)*y(2)*y(7)*y(8)+x(6)*y(2)*y(7)*y(8)+x(1)*y(3)*y(7)*y(8)+x(5)*y(3)*y(7)*y(8)+y(2)*y(3)*y(7)*y(8)+x(1)*y(4)*y(7)*y(8)+x(3)*y(4)*y(7)*y(8)+x(5)*y(4)*y(7)*y(8)+y(3)*y(4)*y(7)*y(8)+x(1)*y(5)*y(7)*y(8)+x(7)*y(5)*y(7)*y(8)+x(2)*y(6)*y(7)*y(8)+x(3)*y(6)*y(7)*y(8)+x(7)*y(6)*y(7)*y(8)+y(4)*y(6)*y(7)*y(8)+y(5)*y(6)*y(7)*y(8)+x(3)*y(7)^2*y(8)+x(5)*y(7)^2*y(8)+x(7)*y(7)^2*y(8)+y(1)*y(7)^2*y(8)+y(4)*y(7)^2*y(8)+x(2)^2*y(8)^2+x(2)*x(3)*y(8)^2+x(1)*x(5)*y(8)^2+x(3)*x(5)*y(8)^2+x(1)*x(6)*y(8)^2+x(2)*x(6)*y(8)^2+x(3)*x(6)*y(8)^2+x(5)*x(6)*y(8)^2+x(1)*x(7)*y(8)^2+x(5)*x(7)*y(8)^2+x(6)*x(7)*y(8)^2+x(3)*x(8)*y(8)^2+x(5)*x(8)*y(8)^2+x(7)*x(8)*y(8)^2+x(6)*y(1)*y(8)^2+x(6)*y(2)*y(8)^2+x(1)*y(3)*y(8)^2+x(2)*y(3)*y(8)^2+x(5)*y(3)*y(8)^2+x(6)*y(3)*y(8)^2+x(7)*y(3)*y(8)^2+y(1)*y(3)*y(8)^2+y(2)*y(3)*y(8)^2+x(1)*y(4)*y(8)^2+x(5)*y(4)*y(8)^2+x(8)*y(4)*y(8)^2+y(4)^2*y(8)^2+x(1)*y(5)*y(8)^2+x(2)*y(5)*y(8)^2+x(5)*y(5)*y(8)^2+x(8)*y(5)*y(8)^2+y(3)*y(5)*y(8)^2+x(1)*y(6)*y(8)^2+x(6)*y(6)*y(8)^2+y(5)*y(6)*y(8)^2+y(6)^2*y(8)^2+x(2)*y(7)*y(8)^2+x(5)*y(7)*y(8)^2+x(6)*y(7)*y(8)^2+y(2)*y(7)*y(8)^2+y(3)*y(7)*y(8)^2+y(4)*y(7)*y(8)^2+y(6)*y(7)*y(8)^2+x(2)*y(8)^3+x(6)*y(8)^3+y(1)*y(8)^3+y(2)*y(8)^3+y(5)*y(8)^3+y(7)*y(8)^3+x(1)^2*x(2)+x(1)^2*x(3)+x(1)*x(2)*x(3)+x(1)^2*x(5)+x(1)*x(2)*x(5)+x(2)*x(5)^2+x(1)^2*x(6)+x(1)*x(2)*x(6)+x(2)*x(6)^2+x(1)^2*x(7)+x(1)*x(5)*x(7)+x(2)*x(6)*x(7)+x(5)*x(6)*x(7)+x(1)*x(7)^2+x(2)*x(7)^2+x(5)*x(7)^2+x(6)*x(7)^2+x(7)^3+x(1)^2*x(8)+x(2)*x(3)*x(8)+x(1)*x(4)*x(8)+x(2)*x(4)*x(8)+x(1)*x(5)*x(8)+x(5)^2*x(8)+x(6)^2*x(8)+x(3)*x(7)*x(8)+x(3)*x(8)^2+x(7)*x(8)^2+x(1)^2*y(1)+x(1)*x(2)*y(1)+x(2)^2*y(1)+x(1)*x(5)*y(1)+x(6)*x(7)*y(1)+x(7)^2*y(1)+x(2)*x(8)*y(1)+x(6)*x(8)*y(1)+x(8)^2*y(1)+x(1)^2*y(2)+x(2)^2*y(2)+x(2)*x(5)*y(2)+x(2)*x(6)*y(2)+x(5)*x(6)*y(2)+x(6)^2*y(2)+x(1)^2*y(3)+x(1)*x(2)*y(3)+x(1)*x(5)*y(3)+x(3)*x(5)*y(3)+x(5)^2*y(3)+x(5)*x(6)*y(3)+x(5)*x(7)*y(3)+x(2)*x(8)*y(3)+x(5)*x(8)*y(3)+x(8)^2*y(3)+x(1)*y(1)*y(3)+x(2)*y(1)*y(3)+x(5)*y(1)*y(3)+x(8)*y(1)*y(3)+x(1)*y(2)*y(3)+x(7)*y(2)*y(3)+x(8)*y(2)*y(3)+x(5)*y(3)^2+x(1)^2*y(4)+x(1)*x(2)*y(4)+x(1)*x(5)*y(4)+x(1)*x(6)*y(4)+x(3)*x(6)*y(4)+x(5)*x(6)*y(4)+x(6)*x(7)*y(4)+x(2)*x(8)*y(4)+x(3)*x(8)*y(4)+x(1)*y(1)*y(4)+x(2)*y(1)*y(4)+x(1)*y(2)*y(4)+x(5)*y(2)*y(4)+x(6)*y(2)*y(4)+x(8)*y(2)*y(4)+x(1)*y(3)*y(4)+x(6)*y(3)*y(4)+x(7)*y(3)*y(4)+y(1)*y(3)*y(4)+y(2)*y(3)*y(4)+x(1)*y(4)^2+x(6)*y(4)^2+x(8)*y(4)^2+y(1)*y(4)^2+x(1)^2*y(5)+x(1)*x(2)*y(5)+x(1)*x(5)*y(5)+x(2)*x(5)*y(5)+x(3)*x(5)*y(5)+x(5)^2*y(5)+x(5)*x(6)*y(5)+x(1)*x(7)*y(5)+x(6)*x(7)*y(5)+x(7)^2*y(5)+x(1)*x(8)*y(5)+x(2)*x(8)*y(5)+x(6)*x(8)*y(5)+x(7)*x(8)*y(5)+x(6)*y(1)*y(5)+x(1)*y(2)*y(5)+x(2)*y(2)*y(5)+x(5)*y(3)*y(5)+y(1)*y(3)*y(5)+y(2)*y(3)*y(5)+x(5)*y(4)*y(5)+x(6)*y(4)*y(5)+x(8)*y(4)*y(5)+y(1)*y(4)*y(5)+y(4)^2*y(5)+x(6)*y(5)^2+x(7)*y(5)^2+x(8)*y(5)^2+x(1)^2*y(6)+x(1)*x(2)*y(6)+x(1)*x(5)*y(6)+x(3)*x(5)*y(6)+x(4)*x(5)*y(6)+x(5)^2*y(6)+x(1)*x(6)*y(6)+x(6)^2*y(6)+x(2)*x(7)*y(6)+x(5)*x(7)*y(6)+x(7)^2*y(6)+x(2)*x(8)*y(6)+x(3)*x(8)*y(6)+x(5)*x(8)*y(6)+x(8)^2*y(6)+x(1)*y(1)*y(6)+x(2)*y(1)*y(6)+x(5)*y(1)*y(6)+x(6)*y(1)*y(6)+x(7)*y(1)*y(6)+x(8)*y(1)*y(6)+x(5)*y(2)*y(6)+x(6)*y(2)*y(6)+x(1)*y(3)*y(6)+x(5)*y(3)*y(6)+y(1)*y(3)*y(6)+x(1)*y(4)*y(6)+x(2)*y(4)*y(6)+x(5)*y(4)*y(6)+x(8)*y(4)*y(6)+y(2)*y(4)*y(6)+y(4)^2*y(6)+x(2)*y(5)*y(6)+x(3)*y(5)*y(6)+x(6)*y(5)*y(6)+x(8)*y(5)*y(6)+y(1)*y(5)*y(6)+y(4)*y(5)*y(6)+y(5)^2*y(6)+x(2)*y(6)^2+x(6)*y(6)^2+y(1)*y(6)^2+y(2)*y(6)^2+y(3)*y(6)^2+x(2)*x(4)*y(7)+x(1)*x(5)*y(7)+x(3)*x(5)*y(7)+x(5)^2*y(7)+x(1)*x(6)*y(7)+x(3)*x(6)*y(7)+x(5)*x(6)*y(7)+x(6)^2*y(7)+x(1)*x(7)*y(7)+x(3)*x(7)*y(7)+x(6)*x(7)*y(7)+x(1)*x(8)*y(7)+x(2)*x(8)*y(7)+x(3)*x(8)*y(7)+x(4)*x(8)*y(7)+x(5)*x(8)*y(7)+x(1)*y(1)*y(7)+x(6)*y(1)*y(7)+x(7)*y(1)*y(7)+x(8)*y(1)*y(7)+x(1)*y(2)*y(7)+x(2)*y(2)*y(7)+x(3)*y(2)*y(7)+x(8)*y(2)*y(7)+y(1)*y(2)*y(7)+x(2)*y(3)*y(7)+x(3)*y(3)*y(7)+x(5)*y(3)*y(7)+x(6)*y(3)*y(7)+x(8)*y(3)*y(7)+y(2)*y(3)*y(7)+y(3)^2*y(7)+x(1)*y(4)*y(7)+x(2)*y(4)*y(7)+x(3)*y(4)*y(7)+x(6)*y(4)*y(7)+x(7)*y(4)*y(7)+y(2)*y(4)*y(7)+y(3)*y(4)*y(7)+y(4)^2*y(7)+x(2)*y(5)*y(7)+x(6)*y(5)*y(7)+x(8)*y(5)*y(7)+y(1)*y(5)*y(7)+y(3)*y(5)*y(7)+y(4)*y(5)*y(7)+y(5)^2*y(7)+x(2)*y(6)*y(7)+x(3)*y(6)*y(7)+x(6)*y(6)*y(7)+y(1)*y(6)*y(7)+y(2)*y(6)*y(7)+y(5)*y(6)*y(7)+y(6)^2*y(7)+x(3)*y(7)^2+x(5)*y(7)^2+x(7)*y(7)^2+y(1)*y(7)^2+y(4)*y(7)^2+y(5)*y(7)^2+y(6)*y(7)^2+x(1)*x(2)*y(8)+x(2)*x(4)*y(8)+x(2)*x(5)*y(8)+x(4)*x(5)*y(8)+x(5)^2*y(8)+x(1)*x(6)*y(8)+x(3)*x(6)*y(8)+x(6)^2*y(8)+x(1)*x(7)*y(8)+x(3)*x(7)*y(8)+x(4)*x(7)*y(8)+x(5)*x(7)*y(8)+x(1)*x(8)*y(8)+x(2)*x(8)*y(8)+x(3)*x(8)*y(8)+x(1)*y(1)*y(8)+x(2)*y(1)*y(8)+x(3)*y(1)*y(8)+x(5)*y(1)*y(8)+y(1)^2*y(8)+x(5)*y(2)*y(8)+x(7)*y(2)*y(8)+x(8)*y(2)*y(8)+y(1)*y(2)*y(8)+y(2)^2*y(8)+x(1)*y(3)*y(8)+x(2)*y(3)*y(8)+x(3)*y(3)*y(8)+x(2)*y(4)*y(8)+x(3)*y(4)*y(8)+x(5)*y(4)*y(8)+x(7)*y(4)*y(8)+y(1)*y(4)*y(8)+y(3)*y(4)*y(8)+x(1)*y(5)*y(8)+x(2)*y(5)*y(8)+x(7)*y(5)*y(8)+x(8)*y(5)*y(8)+y(3)*y(5)*y(8)+y(5)^2*y(8)+x(1)*y(6)*y(8)+x(2)*y(6)*y(8)+x(3)*y(6)*y(8)+x(6)*y(6)*y(8)+x(8)*y(6)*y(8)+y(1)*y(6)*y(8)+y(2)*y(6)*y(8)+y(4)*y(6)*y(8)+y(6)^2*y(8)+x(5)*y(7)*y(8)+x(6)*y(7)*y(8)+y(2)*y(7)*y(8)+y(3)*y(7)*y(8)+y(4)*y(7)*y(8)+y(5)*y(7)*y(8)+y(6)*y(7)*y(8)+y(7)^2*y(8)+x(2)*y(8)^2+x(3)*y(8)^2+x(6)*y(8)^2+y(2)*y(8)^2+y(3)*y(8)^2+y(4)*y(8)^2+y(5)*y(8)^2+y(6)*y(8)^2+y(7)*y(8)^2+y(8)^3+x(1)*x(5)+x(2)*x(5)+x(5)^2+x(1)*x(6)+x(4)*x(6)+x(2)*x(7)+x(4)*x(7)+x(7)^2+x(1)*y(1)+x(8)*y(1)+y(1)^2+x(1)*y(2)+x(3)*y(2)+x(4)*y(2)+x(6)*y(2)+x(7)*y(2)+x(8)*y(2)+x(1)*y(3)+y(2)*y(3)+y(3)^2+x(1)*y(4)+x(3)*y(4)+x(6)*y(4)+y(2)*y(4)+y(4)^2+x(3)*y(5)+x(5)*y(5)+y(1)*y(5)+y(3)*y(5)+y(4)*y(5)+x(2)*y(6)+x(5)*y(6)+x(6)*y(6)+y(3)*y(6)+y(4)*y(6)+y(5)*y(6)+y(6)^2+x(1)*y(7)+x(3)*y(7)+x(4)*y(7)+x(6)*y(7)+y(3)*y(7)+y(5)*y(7)+y(7)^2+x(1)*y(8)+x(3)*y(8)+x(4)*y(8)+x(5)*y(8)+x(7)*y(8)+x(8)*y(8)+y(2)*y(8)+y(6)*y(8)+x(1)+x(2)+x(4)+x(6)+x(7)+x(8)+y(3)+y(4)+y(8)
---
15
---
x(1)^2*x(2)+x(1)*x(2)^2+x(1)^2*x(3)+x(1)*x(2)*x(3)+x(1)*x(2)*x(5)+x(2)^2*x(5)+x(1)^2*x(6)+x(1)*x(2)*x(6)+x(1)*x(5)*x(6)+x(2)*x(5)*x(6)+x(1)*x(6)^2+x(2)*x(6)^2+x(6)^3+x(1)*x(2)*x(7)+x(2)^2*x(7)+x(1)*x(5)*x(7)+x(2)*x(5)*x(7)+x(2)*x(6)*x(7)+x(6)^2*x(7)+x(1)*x(7)^2+x(2)*x(7)^2+x(1)^2*x(8)+x(1)*x(2)*x(8)+x(1)*x(5)*x(8)+x(2)*x(5)*x(8)+x(1)*x(6)*x(8)+x(6)^2*x(8)+x(1)*x(7)*x(8)+x(2)*x(7)*x(8)+x(1)*x(8)^2+x(2)*x(8)^2+x(1)^2*y(1)+x(1)*x(2)*y(1)+x(1)^2*y(2)+x(1)*x(2)*y(2)+x(1)*x(8)*y(2)+x(2)*x(8)*y(2)+x(1)*x(5)*y(3)+x(2)*x(5)*y(3)+x(1)*x(5)*y(4)+x(2)*x(5)*y(4)+x(1)*x(6)*y(4)+x(2)*x(6)*y(4)+x(1)*x(7)*y(4)+x(2)*x(7)*y(4)+x(2)^2*y(6)+x(1)*x(3)*y(6)+x(2)*x(3)*y(6)+x(4)*x(5)*y(6)+x(5)^2*y(6)+x(1)*x(6)*y(6)+x(2)*x(6)*y(6)+x(3)*x(6)*y(6)+x(4)*x(6)*y(6)+x(5)*x(6)*y(6)+x(1)*x(7)*y(6)+x(2)*x(7)*y(6)+x(5)*x(7)*y(6)+x(6)*x(7)*y(6)+x(3)*x(8)*y(6)+x(5)*x(8)*y(6)+x(7)*x(8)*y(6)+x(8)^2*y(6)+x(1)*y(1)*y(6)+x(5)*y(1)*y(6)+x(6)*y(1)*y(6)+x(8)*y(1)*y(6)+x(1)*y(2)*y(6)+x(6)*y(2)*y(6)+x(8)*y(2)*y(6)+x(1)*y(3)*y(6)+x(5)*y(3)*y(6)+x(6)*y(3)*y(6)+x(8)*y(3)*y(6)+x(1)*y(4)*y(6)+x(3)*y(4)*y(6)+x(6)*y(4)*y(6)+x(8)*y(4)*y(6)+y(3)*y(4)*y(6)+x(2)*y(5)*y(6)+x(5)*y(5)*y(6)+x(6)*y(5)*y(6)+x(1)*y(6)^2+x(8)*y(6)^2+x(1)^2*y(7)+x(1)*x(2)*y(7)+x(2)*x(5)*y(7)+x(2)*x(6)*y(7)+x(5)*x(6)*y(7)+x(1)*x(8)*y(7)+x(3)*x(8)*y(7)+x(5)*x(8)*y(7)+x(6)*x(8)*y(7)+x(7)*x(8)*y(7)+x(8)^2*y(7)+x(1)*y(1)*y(7)+x(8)*y(1)*y(7)+x(1)*y(2)*y(7)+x(2)*y(2)*y(7)+x(8)*y(3)*y(7)+x(1)*y(4)*y(7)+x(3)*y(4)*y(7)+x(6)*y(4)*y(7)+x(8)*y(4)*y(7)+y(3)*y(4)*y(7)+x(2)*y(5)*y(7)+x(1)*y(6)*y(7)+x(2)*y(6)*y(7)+x(3)*y(6)*y(7)+x(8)*y(6)*y(7)+y(3)*y(6)*y(7)+y(4)*y(6)*y(7)+x(8)*y(7)^2+y(4)*y(7)^2+y(6)*y(7)^2+x(1)*x(3)*y(8)+x(1)*x(5)*y(8)+x(2)*x(5)*y(8)+x(3)*x(5)*y(8)+x(3)*x(6)*y(8)+x(5)*x(6)*y(8)+x(1)*x(7)*y(8)+x(6)*x(7)*y(8)+x(2)*x(8)*y(8)+x(5)*x(8)*y(8)+x(1)*y(1)*y(8)+x(2)*y(1)*y(8)+x(2)*y(2)*y(8)+x(5)*y(2)*y(8)+x(6)*y(2)*y(8)+x(7)*y(2)*y(8)+x(1)*y(3)*y(8)+x(5)*y(3)*y(8)+x(6)*y(3)*y(8)+x(8)*y(3)*y(8)+y(3)*y(4)*y(8)+x(6)*y(5)*y(8)+x(7)*y(5)*y(8)+y(3)*y(5)*y(8)+y(5)^2*y(8)+x(1)*y(6)*y(8)+x(2)*y(6)*y(8)+x(7)*y(6)*y(8)+x(8)*y(6)*y(8)+y(3)*y(6)*y(8)+y(5)*y(6)*y(8)+x(1)*y(7)*y(8)+x(4)*y(7)*y(8)+x(5)*y(7)*y(8)+x(6)*y(7)*y(8)+x(7)*y(7)*y(8)+x(8)*y(7)*y(8)+y(3)*y(7)*y(8)+y(6)*y(7)*y(8)+x(8)*y(8)^2+y(3)*y(8)^2+y(8)^3+x(1)^2+x(1)*x(2)+x(2)^2+x(2)*x(4)+x(1)*x(5)+x(4)*x(5)+x(5)^2+x(2)*x(6)+x(3)*x(6)+x(4)*x(6)+x(5)*x(6)+x(2)*x(7)+x(5)*x(7)+x(6)*x(7)+x(7)^2+x(2)*x(8)+x(3)*x(8)+x(4)*x(8)+x(5)*x(8)+x(8)^2+x(1)*y(1)+x(4)*y(1)+x(1)*y(2)+x(2)*y(2)+x(4)*y(2)+x(6)*y(2)+y(1)*y(2)+x(2)*y(3)+x(4)*y(3)+x(5)*y(3)+x(7)*y(3)+y(1)*y(3)+y(3)^2+x(2)*y(4)+x(4)*y(4)+x(5)*y(4)+x(6)*y(4)+x(7)*y(4)+x(8)*y(4)+y(1)*y(4)+y(2)*y(4)+y(3)*y(4)+x(2)*y(5)+x(3)*y(5)+x(5)*y(5)+x(6)*y(5)+x(7)*y(5)+y(2)*y(5)+y(3)*y(5)+x(1)*y(6)+x(4)*y(6)+x(6)*y(6)+y(1)*y(6)+y(2)*y(6)+y(3)*y(6)+y(4)*y(6)+y(6)^2+x(1)*y(7)+x(2)*y(7)+x(3)*y(7)+x(6)*y(7)+x(8)*y(7)+y(2)*y(7)+y(4)*y(7)+y(5)*y(7)+x(2)*y(8)+x(3)*y(8)+x(5)*y(8)+x(7)*y(8)+y(1)*y(8)+y(4)*y(8)+y(5)*y(8)+y(6)*y(8)+y(7)*y(8)+x(2)+x(4)+x(6)+y(1)+y(3)+y(5)+y(7)
---
16
---
x(1)^2*x(2)+x(1)^2*x(3)+x(1)*x(2)*x(3)+x(1)^2*x(4)+x(1)*x(2)*x(4)+x(1)*x(2)*x(5)+x(1)*x(5)^2+x(2)*x(5)^2+x(1)^2*x(6)+x(1)*x(2)*x(6)+x(2)^2*x(6)+x(1)*x(5)*x(6)+x(2)*x(5)*x(6)+x(2)*x(6)^2+x(1)^2*x(7)+x(1)*x(2)*x(7)+x(2)^2*x(7)+x(1)*x(5)*x(7)+x(5)^2*x(7)+x(1)*x(6)*x(7)+x(2)*x(6)*x(7)+x(6)^2*x(7)+x(2)*x(7)^2+x(5)*x(7)^2+x(6)*x(7)^2+x(5)^2*x(8)+x(1)*x(6)*x(8)+x(2)*x(6)*x(8)+x(5)*x(6)*x(8)+x(2)*x(7)*x(8)+x(5)*x(7)*x(8)+x(6)*x(7)*x(8)+x(1)*x(8)^2+x(5)*x(8)^2+x(6)*x(8)^2+x(1)^2*y(1)+x(1)*x(2)*y(1)+x(1)^2*y(2)+x(1)*x(2)*y(2)+x(1)^2*y(3)+x(2)^2*y(3)+x(1)*x(5)*y(3)+x(2)*x(5)*y(3)+x(1)*x(6)*y(3)+x(2)*x(6)*y(3)+x(5)*x(6)*y(3)+x(2)*x(7)*y(3)+x(5)*x(7)*y(3)+x(2)*x(8)*y(3)+x(5)*x(8)*y(3)+x(1)^2*y(4)+x(1)*x(2)*y(4)+x(2)*x(5)*y(4)+x(5)^2*y(4)+x(2)*x(6)*y(4)+x(6)^2*y(4)+x(2)*x(7)*y(4)+x(5)*x(7)*y(4)+x(6)*x(7)*y(4)+x(1)*x(3)*y(6)+x(1)*x(4)*y(6)+x(4)*x(5)*y(6)+x(5)^2*y(6)+x(1)*x(6)*y(6)+x(2)*x(6)*y(6)+x(3)*x(6)*y(6)+x(4)*x(6)*y(6)+x(5)*x(6)*y(6)+x(1)*x(7)*y(6)+x(5)*x(7)*y(6)+x(6)*x(7)*y(6)+x(1)*x(8)*y(6)+x(2)*x(8)*y(6)+x(3)*x(8)*y(6)+x(4)*x(8)*y(6)+x(5)*x(8)*y(6)+x(6)*x(8)*y(6)+x(7)*x(8)*y(6)+x(1)*y(1)*y(6)+x(2)*y(1)*y(6)+x(5)*y(1)*y(6)+x(8)*y(1)*y(6)+x(1)*y(2)*y(6)+x(8)*y(2)*y(6)+x(1)*y(3)*y(6)+x(6)*y(3)*y(6)+x(8)*y(3)*y(6)+x(1)*y(4)*y(6)+x(3)*y(4)*y(6)+x(5)*y(4)*y(6)+x(8)*y(4)*y(6)+y(1)*y(4)*y(6)+x(5)*y(5)*y(6)+x(6)*y(5)*y(6)+x(2)*y(6)^2+x(6)*y(6)^2+x(2)^2*y(7)+x(2)*x(3)*y(7)+x(1)*x(4)*y(7)+x(2)*x(5)*y(7)+x(5)^2*y(7)+x(5)*x(6)*y(7)+x(1)*x(7)*y(7)+x(2)*x(7)*y(7)+x(5)*x(7)*y(7)+x(6)*x(7)*y(7)+x(3)*x(8)*y(7)+x(4)*x(8)*y(7)+x(5)*x(8)*y(7)+x(6)*x(8)*y(7)+x(7)*x(8)*y(7)+x(8)^2*y(7)+x(8)*y(1)*y(7)+x(1)*y(2)*y(7)+x(8)*y(2)*y(7)+x(1)*y(3)*y(7)+x(2)*y(3)*y(7)+x(5)*y(3)*y(7)+x(8)*y(3)*y(7)+x(1)*y(4)*y(7)+x(3)*y(4)*y(7)+x(5)*y(4)*y(7)+x(8)*y(4)*y(7)+y(1)*y(4)*y(7)+x(3)*y(6)*y(7)+x(5)*y(6)*y(7)+x(8)*y(6)*y(7)+y(1)*y(6)*y(7)+x(2)*x(3)*y(8)+x(1)*x(4)*y(8)+x(2)*x(4)*y(8)+x(2)*x(5)*y(8)+x(3)*x(5)*y(8)+x(2)*x(6)*y(8)+x(3)*x(6)*y(8)+x(6)^2*y(8)+x(5)*x(7)*y(8)+x(7)^2*y(8)+x(1)*x(8)*y(8)+x(8)^2*y(8)+x(2)*y(1)*y(8)+x(5)*y(1)*y(8)+x(6)*y(1)*y(8)+x(1)*y(2)*y(8)+x(2)*y(2)*y(8)+x(5)*y(2)*y(8)+x(6)*y(2)*y(8)+x(6)*y(3)*y(8)+x(7)*y(3)*y(8)+y(2)*y(3)*y(8)+x(1)*y(4)*y(8)+x(2)*y(4)*y(8)+x(5)*y(4)*y(8)+x(6)*y(4)*y(8)+x(7)*y(4)*y(8)+x(2)*y(5)*y(8)+x(3)*y(5)*y(8)+y(3)*y(5)*y(8)+x(1)*y(6)*y(8)+x(3)*y(6)*y(8)+x(7)*y(6)*y(8)+x(8)*y(6)*y(8)+y(4)*y(6)*y(8)+y(5)*y(6)*y(8)+y(6)^2*y(8)+x(1)*y(7)*y(8)+x(3)*y(7)*y(8)+x(5)*y(7)*y(8)+x(6)*y(7)*y(8)+x(7)*y(7)*y(8)+x(8)*y(7)*y(8)+y(1)*y(7)*y(8)+y(2)*y(7)*y(8)+y(3)*y(7)*y(8)+y(5)*y(7)*y(8)+y(6)*y(7)*y(8)+x(8)*y(8)^2+y(1)*y(8)^2+y(3)*y(8)^2+y(6)*y(8)^2+x(1)*x(2)+x(1)*x(3)+x(2)*x(3)+x(1)*x(5)+x(2)*x(5)+x(3)*x(5)+x(5)^2+x(1)*x(6)+x(2)*x(6)+x(4)*x(6)+x(6)^2+x(2)*x(7)+x(3)*x(7)+x(4)*x(7)+x(6)*x(7)+x(1)*x(8)+x(5)*x(8)+x(6)*x(8)+x(8)^2+x(1)*y(1)+x(3)*y(1)+x(5)*y(1)+x(1)*y(2)+x(8)*y(2)+x(1)*y(3)+x(2)*y(3)+x(5)*y(3)+x(6)*y(3)+x(8)*y(3)+y(2)*y(3)+x(2)*y(4)+x(3)*y(4)+x(4)*y(4)+x(5)*y(4)+x(6)*y(4)+x(7)*y(4)+x(8)*y(4)+y(4)^2+x(3)*y(5)+x(5)*y(5)+x(7)*y(5)+y(3)*y(5)+x(3)*y(6)+x(4)*y(6)+x(5)*y(6)+x(6)*y(6)+x(7)*y(6)+y(1)*y(6)+y(2)*y(6)+y(5)*y(6)+x(1)*y(7)+x(2)*y(7)+x(4)*y(7)+x(8)*y(7)+y(3)*y(7)+y(7)^2+x(1)*y(8)+x(3)*y(8)+x(4)*y(8)+x(7)*y(8)+x(8)*y(8)+y(1)*y(8)+x(1)+x(2)+x(3)+x(5)+x(7)+x(8)+y(2)+y(3)+y(4)+y(6)+y(8)+1
---
17
---
x(1)^2*y(1)+x(1)*x(2)*y(1)+x(1)*x(5)*y(1)+x(2)*x(5)*y(1)+x(1)^2*y(2)+x(2)^2*y(2)+x(1)*x(5)*y(2)+x(2)*x(5)*y(2)+x(1)*x(6)*y(2)+x(2)*x(6)*y(2)+x(5)*x(6)*y(2)+x(2)*x(7)*y(2)+x(5)*x(7)*y(2)+x(2)*x(8)*y(2)+x(5)*x(8)*y(2)+x(2)*x(5)*y(6)+x(2)*x(6)*y(6)+x(5)*x(7)*y(6)+x(6)*x(7)*y(6)+x(1)*y(2)*y(6)+x(2)*y(2)*y(6)+x(5)*y(2)*y(6)+x(6)*y(2)*y(6)+x(8)*y(2)*y(6)+y(1)*y(4)*y(6)+y(2)*y(4)*y(6)+x(2)*y(5)*y(6)+x(6)*y(5)*y(6)+y(4)*y(5)*y(6)+x(1)*x(8)*y(7)+x(2)*x(8)*y(7)+x(1)*y(1)*y(7)+x(2)*y(2)*y(7)+x(5)*y(2)*y(7)+x(8)*y(2)*y(7)+y(1)*y(4)*y(7)+y(2)*y(4)*y(7)+x(1)*y(5)*y(7)+y(4)*y(5)*y(7)+x(2)*y(6)*y(7)+x(6)*y(6)*y(7)+y(1)*y(6)*y(7)+y(2)*y(6)*y(7)+y(5)*y(6)*y(7)+x(8)*y(7)^2+x(2)*y(1)*y(8)+x(5)*y(1)*y(8)+x(6)*y(1)*y(8)+x(8)*y(1)*y(8)+x(1)*y(2)*y(8)+x(5)*y(2)*y(8)+x(7)*y(2)*y(8)+y(2)^2*y(8)+y(1)*y(4)*y(8)+x(1)*y(5)*y(8)+x(5)*y(5)*y(8)+x(6)*y(5)*y(8)+y(1)*y(5)*y(8)+y(2)*y(5)*y(8)+x(1)*y(6)*y(8)+x(8)*y(6)*y(8)+y(1)*y(6)*y(8)+x(1)*y(7)*y(8)+x(5)*y(7)*y(8)+x(8)*y(7)*y(8)+y(1)*y(7)*y(8)+y(2)*y(7)*y(8)+y(6)*y(7)*y(8)+x(1)*y(8)^2+x(4)*y(8)^2+x(7)*y(8)^2+x(8)*y(8)^2+y(2)*y(8)^2+y(5)*y(8)^2+y(8)^3+x(1)^2+x(1)*x(2)+x(2)*x(3)+x(1)*x(4)+x(2)*x(4)+x(1)*x(6)+x(7)*x(8)+x(1)*y(1)+x(2)*y(1)+x(5)*y(1)+x(6)*y(1)+x(7)*y(1)+x(1)*y(2)+x(2)*y(2)+x(6)*y(2)+x(7)*y(2)+x(8)*y(2)+y(1)*y(2)+y(2)^2+x(2)*y(4)+x(7)*y(4)+x(8)*y(4)+y(1)*y(4)+y(2)*y(4)+y(4)^2+x(1)*y(5)+x(4)*y(5)+x(8)*y(5)+y(1)*y(5)+y(5)^2+x(4)*y(6)+x(7)*y(6)+x(8)*y(6)+y(5)*y(6)+x(3)*y(7)+x(4)*y(7)+x(5)*y(7)+x(6)*y(7)+y(3)*y(7)+y(7)^2+x(2)*y(8)+x(3)*y(8)+x(4)*y(8)+x(5)*y(8)+x(6)*y(8)+y(2)*y(8)+y(5)*y(8)+x(3)+x(4)+x(8)+y(4)+1
---
18
---
x(1)*x(2)*y(1)+x(1)*x(5)*y(1)+x(2)*x(5)*y(1)+x(1)^2*y(2)+x(1)*x(2)*y(2)+x(1)*x(8)*y(2)+x(2)*x(8)*y(2)+x(1)^2*y(4)+x(1)*x(2)*y(4)+x(1)^2*y(5)+x(1)*x(2)*y(5)+x(1)*x(8)*y(5)+x(2)*x(8)*y(5)+x(4)*x(5)*y(6)+x(4)*x(6)*y(6)+x(5)*x(6)*y(6)+x(6)^2*y(6)+x(5)*x(8)*y(6)+x(6)*x(8)*y(6)+x(1)*y(1)*y(6)+x(2)*y(1)*y(6)+x(6)*y(1)*y(6)+x(1)*y(2)*y(6)+x(5)*y(2)*y(6)+x(8)*y(2)*y(6)+x(1)*y(4)*y(6)+x(8)*y(4)*y(6)+x(1)*y(5)*y(6)+x(2)*y(5)*y(6)+x(5)*y(5)*y(6)+x(6)*y(5)*y(6)+x(8)*y(5)*y(6)+y(4)*y(5)*y(6)+x(5)*y(6)^2+x(6)*y(6)^2+x(1)*x(2)*y(7)+x(1)*x(5)*y(7)+x(2)*x(5)*y(7)+x(1)*x(7)*y(7)+x(2)*x(7)*y(7)+x(5)*x(7)*y(7)+x(6)*x(7)*y(7)+x(7)^2*y(7)+x(1)*x(8)*y(7)+x(5)*x(8)*y(7)+x(7)*x(8)*y(7)+x(8)^2*y(7)+x(1)*y(2)*y(7)+x(2)*y(2)*y(7)+x(1)*y(4)*y(7)+x(5)*y(4)*y(7)+x(6)*y(4)*y(7)+x(7)*y(4)*y(7)+x(8)*y(4)*y(7)+x(2)*y(5)*y(7)+y(4)*y(5)*y(7)+x(1)*y(6)*y(7)+x(2)*y(6)*y(7)+x(6)*y(6)*y(7)+x(8)*y(6)*y(7)+y(5)*y(6)*y(7)+x(1)*y(7)^2+x(5)*y(7)^2+x(7)*y(7)^2+x(1)^2*y(8)+x(1)*x(6)*y(8)+x(2)*x(6)*y(8)+x(6)^2*y(8)+x(2)*x(7)*y(8)+x(5)*x(7)*y(8)+x(7)^2*y(8)+x(5)*x(8)*y(8)+x(6)*x(8)*y(8)+x(7)*x(8)*y(8)+x(8)^2*y(8)+x(1)*y(1)*y(8)+x(1)*y(2)*y(8)+x(5)*y(2)*y(8)+x(7)*y(2)*y(8)+x(1)*y(4)*y(8)+x(2)*y(4)*y(8)+x(5)*y(4)*y(8)+x(6)*y(4)*y(8)+x(7)*y(4)*y(8)+x(6)*y(5)*y(8)+x(7)*y(5)*y(8)+y(1)*y(5)*y(8)+x(6)*y(6)*y(8)+y(1)*y(6)*y(8)+y(4)*y(6)*y(8)+x(4)*y(7)*y(8)+y(1)*y(7)*y(8)+y(7)^2*y(8)+x(1)*y(8)^2+x(5)*y(8)^2+x(6)*y(8)^2+y(2)*y(8)^2+y(4)*y(8)^2+y(6)*y(8)^2+x(1)^2+x(1)*x(2)+x(1)*x(4)+x(4)*x(7)+x(6)*x(8)+x(8)^2+x(2)*y(1)+x(5)*y(1)+x(6)*y(1)+x(7)*y(1)+x(6)*y(2)+x(7)*y(2)+x(1)*y(4)+x(6)*y(4)+x(7)*y(4)+x(8)*y(4)+y(1)*y(4)+y(2)*y(4)+y(4)^2+x(2)*y(5)+x(3)*y(5)+x(4)*y(5)+y(2)*y(5)+y(4)*y(5)+y(5)^2+x(3)*y(6)+x(6)*y(6)+x(8)*y(6)+y(2)*y(6)+y(4)*y(6)+x(1)*y(7)+x(2)*y(7)+x(5)*y(7)+x(7)*y(7)+y(3)*y(7)+y(7)^2+x(1)*y(8)+x(2)*y(8)+x(4)*y(8)+x(5)*y(8)+x(6)*y(8)+y(4)*y(8)+y(6)*y(8)+y(7)*y(8)+y(8)^2+x(1)+x(2)+x(3)+y(1)+y(5)+y(7)+y(8)+1
---
19
---
x(1)^2*x(3)+x(1)*x(2)*x(3)+x(1)^2*x(4)+x(1)*x(2)*x(4)+x(1)^2*y(1)+x(1)*x(2)*y(1)+x(1)^2*y(2)+x(1)*x(2)*y(2)+x(1)^2*y(4)+x(1)*x(2)*y(4)+x(1)*x(5)*y(4)+x(2)*x(5)*y(4)+x(1)*x(6)*y(4)+x(2)*x(6)*y(4)+x(6)^2*y(4)+x(1)*x(7)*y(4)+x(6)*x(7)*y(4)+x(2)*x(8)*y(4)+x(6)*x(8)*y(4)+x(1)^2*y(5)+x(1)*x(2)*y(5)+x(1)*x(3)*y(6)+x(1)*x(4)*y(6)+x(2)*x(4)*y(6)+x(3)*x(5)*y(6)+x(5)^2*y(6)+x(1)*x(6)*y(6)+x(2)*x(6)*y(6)+x(3)*x(6)*y(6)+x(4)*x(6)*y(6)+x(5)*x(6)*y(6)+x(6)^2*y(6)+x(1)*x(7)*y(6)+x(6)*x(7)*y(6)+x(2)*x(8)*y(6)+x(3)*x(8)*y(6)+x(4)*x(8)*y(6)+x(6)*x(8)*y(6)+x(1)*y(1)*y(6)+x(2)*y(1)*y(6)+x(6)*y(1)*y(6)+x(8)*y(1)*y(6)+x(1)*y(2)*y(6)+x(2)*y(2)*y(6)+x(5)*y(2)*y(6)+x(8)*y(2)*y(6)+x(1)*y(4)*y(6)+x(4)*y(4)*y(6)+x(6)*y(4)*y(6)+x(8)*y(4)*y(6)+y(1)*y(4)*y(6)+y(2)*y(4)*y(6)+y(4)^2*y(6)+x(1)*y(5)*y(6)+x(2)*y(5)*y(6)+x(6)*y(5)*y(6)+x(8)*y(5)*y(6)+y(4)*y(5)*y(6)+x(1)*y(6)^2+x(2)*y(6)^2+x(8)*y(6)^2+y(4)*y(6)^2+x(1)*x(2)*y(7)+x(1)*x(3)*y(7)+x(1)*x(5)*y(7)+x(2)*x(5)*y(7)+x(1)*x(7)*y(7)+x(2)*x(7)*y(7)+x(5)*x(7)*y(7)+x(6)*x(7)*y(7)+x(7)^2*y(7)+x(1)*x(8)*y(7)+x(3)*x(8)*y(7)+x(4)*x(8)*y(7)+x(5)*x(8)*y(7)+x(7)*x(8)*y(7)+x(8)^2*y(7)+x(8)*y(1)*y(7)+x(8)*y(2)*y(7)+x(4)*y(4)*y(7)+x(6)*y(4)*y(7)+x(7)*y(4)*y(7)+y(1)*y(4)*y(7)+y(2)*y(4)*y(7)+y(4)^2*y(7)+x(8)*y(5)*y(7)+y(4)*y(5)*y(7)+x(1)*y(6)*y(7)+x(4)*y(6)*y(7)+x(6)*y(6)*y(7)+x(8)*y(6)*y(7)+y(1)*y(6)*y(7)+y(2)*y(6)*y(7)+y(4)*y(6)*y(7)+y(5)*y(6)*y(7)+y(6)^2*y(7)+x(5)*y(7)^2+x(7)*y(7)^2+y(4)*y(7)^2+y(6)*y(7)^2+x(1)^2*y(8)+x(1)*x(3)*y(8)+x(2)*x(3)*y(8)+x(2)*x(4)*y(8)+x(1)*x(5)*y(8)+x(2)*x(5)*y(8)+x(4)*x(5)*y(8)+x(4)*x(6)*y(8)+x(1)*x(7)*y(8)+x(2)*x(7)*y(8)+x(5)*x(7)*y(8)+x(6)*x(7)*y(8)+x(7)^2*y(8)+x(1)*x(8)*y(8)+x(5)*x(8)*y(8)+x(7)*x(8)*y(8)+x(8)^2*y(8)+x(2)*y(1)*y(8)+x(5)*y(1)*y(8)+x(6)*y(1)*y(8)+x(2)*y(2)*y(8)+x(5)*y(2)*y(8)+x(6)*y(2)*y(8)+x(5)*y(4)*y(8)+x(6)*y(4)*y(8)+x(7)*y(4)*y(8)+x(8)*y(4)*y(8)+y(2)*y(4)*y(8)+x(2)*y(5)*y(8)+x(5)*y(5)*y(8)+x(6)*y(5)*y(8)+y(4)*y(5)*y(8)+x(1)*y(6)*y(8)+x(7)*y(6)*y(8)+x(8)*y(6)*y(8)+y(2)*y(6)*y(8)+y(4)*y(6)*y(8)+y(6)^2*y(8)+x(2)*y(7)*y(8)+x(5)*y(7)*y(8)+x(8)*y(7)*y(8)+y(7)^2*y(8)+x(3)*y(8)^2+x(4)*y(8)^2+x(5)*y(8)^2+x(6)*y(8)^2+x(7)*y(8)^2+y(1)*y(8)^2+y(7)*y(8)^2+x(2)^2+x(1)*x(3)+x(1)*x(4)+x(2)*x(5)+x(2)*x(6)+x(4)*x(6)+x(2)*x(8)+x(5)*x(8)+x(6)*x(8)+x(8)^2+x(8)*y(1)+y(2)^2+x(1)*y(4)+x(3)*y(4)+x(4)*y(4)+x(5)*y(4)+x(6)*y(4)+x(8)*y(4)+y(3)*y(4)+x(2)*y(5)+x(3)*y(5)+x(6)*y(5)+y(2)*y(5)+y(4)*y(5)+y(5)^2+x(1)*y(6)+x(2)*y(6)+x(5)*y(6)+x(6)*y(6)+x(7)*y(6)+y(2)*y(6)+y(5)*y(6)+y(6)^2+x(2)*y(7)+x(3)*y(7)+x(4)*y(7)+x(6)*y(7)+x(7)*y(7)+y(2)*y(7)+y(5)*y(7)+y(6)*y(7)+y(7)^2+x(4)*y(8)+x(5)*y(8)+x(6)*y(8)+x(8)*y(8)+y(1)*y(8)+y(2)*y(8)+y(3)*y(8)+y(4)*y(8)+y(5)*y(8)+y(7)*y(8)+x(5)+x(7)+y(1)+y(2)+y(4)+y(5)
---
20
---
x(1)^3+x(1)^2*x(2)+x(1)^2*y(2)+x(1)*x(2)*y(2)+x(1)*x(2)*y(5)+x(1)*x(5)*y(5)+x(2)*x(5)*y(5)+x(1)^2*y(6)+x(1)*x(2)*y(6)+x(4)*x(5)*y(6)+x(1)*x(6)*y(6)+x(4)*x(6)*y(6)+x(5)*x(6)*y(6)+x(6)^2*y(6)+x(1)*x(8)*y(6)+x(2)*y(1)*y(6)+x(5)*y(1)*y(6)+x(1)*y(2)*y(6)+x(8)*y(2)*y(6)+x(1)*y(4)*y(6)+x(5)*y(4)*y(6)+x(6)*y(4)*y(6)+y(1)*y(4)*y(6)+x(1)*y(5)*y(6)+y(4)*y(5)*y(6)+x(1)^2*y(7)+x(1)*x(2)*y(7)+x(1)*x(5)*y(7)+x(2)*x(5)*y(7)+x(1)*x(6)*y(7)+x(2)*x(6)*y(7)+x(6)^2*y(7)+x(1)*x(7)*y(7)+x(6)*x(7)*y(7)+x(1)*x(8)*y(7)+x(2)*x(8)*y(7)+x(6)*x(8)*y(7)+x(1)*y(1)*y(7)+x(1)*y(2)*y(7)+x(8)*y(2)*y(7)+x(1)*y(4)*y(7)+y(1)*y(4)*y(7)+x(1)*y(5)*y(7)+y(4)*y(5)*y(7)+x(6)*y(6)*y(7)+x(8)*y(6)*y(7)+y(1)*y(6)*y(7)+y(4)*y(6)*y(7)+y(5)*y(6)*y(7)+x(5)*y(7)^2+y(4)*y(7)^2+y(6)*y(7)^2+x(1)^2*y(8)+x(1)*x(5)*y(8)+x(1)*x(6)*y(8)+x(1)*y(1)*y(8)+x(5)*y(1)*y(8)+x(6)*y(1)*y(8)+x(1)*y(2)*y(8)+x(2)*y(2)*y(8)+x(5)*y(5)*y(8)+x(6)*y(5)*y(8)+y(5)^2*y(8)+x(1)*y(6)*y(8)+x(8)*y(6)*y(8)+y(5)*y(6)*y(8)+x(1)*y(7)*y(8)+x(4)*y(7)*y(8)+x(6)*y(7)*y(8)+y(4)*y(7)*y(8)+y(5)*y(7)*y(8)+y(7)^2*y(8)+x(1)*y(8)^2+x(3)*y(8)^2+x(6)*y(8)^2+y(2)*y(8)^2+y(6)*y(8)^2+y(7)*y(8)^2+x(1)^2+x(1)*x(2)+x(2)*x(5)+x(1)*x(6)+x(2)*x(7)+x(2)*x(8)+x(4)*x(8)+x(6)*x(8)+x(8)*y(1)+x(2)*y(2)+x(6)*y(2)+x(8)*y(2)+y(1)*y(2)+x(6)*y(4)+x(7)*y(4)+x(8)*y(4)+y(1)*y(4)+y(2)*y(4)+x(3)*y(5)+x(4)*y(5)+x(5)*y(5)+y(2)*y(5)+y(4)*y(5)+x(1)*y(6)+x(2)*y(6)+x(3)*y(6)+x(6)*y(6)+y(1)*y(6)+y(2)*y(6)+x(2)*y(7)+x(3)*y(7)+x(5)*y(7)+x(6)*y(7)+y(2)*y(7)+y(6)*y(7)+y(7)^2+x(2)*y(8)+x(4)*y(8)+x(7)*y(8)+x(8)*y(8)+y(1)*y(8)+y(2)*y(8)+y(8)^2+x(1)+x(2)+x(3)+x(4)+x(7)+y(5)+y(6)+y(7)+y(8)+1
---
21
---
x(1)^2*x(5)*x(7)+x(1)*x(2)*x(5)*x(7)+x(1)^3*x(8)+x(1)*x(2)^2*x(8)+x(1)^2*x(3)*x(8)+x(1)*x(2)*x(3)*x(8)+x(1)^2*x(5)*x(8)+x(1)*x(2)*x(5)*x(8)+x(1)*x(5)*x(7)*x(8)+x(2)*x(5)*x(7)*x(8)+x(1)^2*x(8)^2+x(1)*x(2)*x(8)^2+x(1)*x(6)*x(8)^2+x(2)*x(6)*x(8)^2+x(1)^2*x(2)*y(1)+x(1)*x(2)^2*y(1)+x(1)^2*x(5)*y(1)+x(1)*x(2)*x(5)*y(1)+x(1)^2*x(8)*y(1)+x(1)*x(2)*x(8)*y(1)+x(1)*x(6)*x(8)*y(1)+x(2)*x(6)*x(8)*y(1)+x(1)^2*x(2)*y(2)+x(1)*x(2)^2*y(2)+x(1)*x(2)*x(8)*y(2)+x(2)^2*x(8)*y(2)+x(1)^2*x(5)*y(3)+x(1)*x(5)^2*y(3)+x(2)*x(5)^2*y(3)+x(1)*x(5)*x(7)*y(3)+x(2)*x(5)*x(7)*y(3)+x(5)^2*x(7)*y(3)+x(5)*x(6)*x(7)*y(3)+x(5)*x(7)^2*y(3)+x(2)*x(5)*x(8)*y(3)+x(5)^2*x(8)*y(3)+x(5)*x(7)*x(8)*y(3)+x(1)*x(8)^2*y(3)+x(2)*x(8)^2*y(3)+x(5)*x(8)^2*y(3)+x(1)^3*y(4)+x(1)*x(2)^2*y(4)+x(1)*x(2)*x(6)*y(4)+x(1)*x(5)*x(6)*y(4)+x(2)*x(5)*x(6)*y(4)+x(1)*x(6)*x(7)*y(4)+x(2)*x(6)*x(7)*y(4)+x(5)*x(6)*x(7)*y(4)+x(6)^2*x(7)*y(4)+x(6)*x(7)^2*y(4)+x(1)^2*x(8)*y(4)+x(1)*x(2)*x(8)*y(4)+x(2)*x(6)*x(8)*y(4)+x(5)*x(6)*x(8)*y(4)+x(6)*x(7)*x(8)*y(4)+x(6)*x(8)^2*y(4)+x(1)^2*y(1)*y(4)+x(1)*x(2)*y(1)*y(4)+x(1)^2*y(2)*y(4)+x(1)*x(2)*y(2)*y(4)+x(1)^2*y(3)*y(4)+x(1)*x(2)*y(3)*y(4)+x(5)^2*y(3)*y(4)+x(5)*x(6)*y(3)*y(4)+x(5)*x(7)*y(3)*y(4)+x(1)^2*y(4)^2+x(1)*x(2)*y(4)^2+x(5)*x(6)*y(4)^2+x(6)^2*y(4)^2+x(6)*x(7)*y(4)^2+x(1)^3*y(6)+x(1)^2*x(2)*y(6)+x(1)*x(5)^2*y(6)+x(1)*x(5)*x(6)*y(6)+x(2)*x(5)*x(6)*y(6)+x(2)*x(6)^2*y(6)+x(1)*x(5)*x(7)*y(6)+x(5)^2*x(7)*y(6)+x(5)*x(6)*x(7)*y(6)+x(6)^2*x(7)*y(6)+x(2)^2*x(8)*y(6)+x(1)*x(3)*x(8)*y(6)+x(1)*x(5)*x(8)*y(6)+x(5)*x(7)*x(8)*y(6)+x(2)*x(8)^2*y(6)+x(3)*x(8)^2*y(6)+x(5)*x(8)^2*y(6)+x(8)^3*y(6)+x(1)^2*y(1)*y(6)+x(1)*x(2)*y(1)*y(6)+x(1)*x(6)*y(1)*y(6)+x(2)*x(6)*y(1)*y(6)+x(5)*x(6)*y(1)*y(6)+x(6)^2*y(1)*y(6)+x(2)*x(8)*y(1)*y(6)+x(5)*x(8)*y(1)*y(6)+x(2)^2*y(2)*y(6)+x(1)*x(5)*y(2)*y(6)+x(2)*x(5)*y(2)*y(6)+x(5)^2*y(2)*y(6)+x(2)*x(6)*y(2)*y(6)+x(6)^2*y(2)*y(6)+x(2)*x(8)*y(2)*y(6)+x(5)*x(6)*y(3)*y(6)+x(5)*x(8)*y(3)*y(6)+x(2)*y(2)*y(3)*y(6)+x(6)*y(2)*y(3)*y(6)+x(1)^2*y(4)*y(6)+x(1)*x(2)*y(4)*y(6)+x(2)^2*y(4)*y(6)+x(2)*x(5)*y(4)*y(6)+x(1)*x(6)*y(4)*y(6)+x(2)*x(6)*y(4)*y(6)+x(5)*x(6)*y(4)*y(6)+x(6)^2*y(4)*y(6)+x(2)*x(8)*y(4)*y(6)+x(5)*x(8)*y(4)*y(6)+x(8)^2*y(4)*y(6)+x(5)*y(1)*y(4)*y(6)+x(8)*y(1)*y(4)*y(6)+x(2)*y(2)*y(4)*y(6)+x(8)*y(2)*y(4)*y(6)+x(1)*y(3)*y(4)*y(6)+x(5)*y(3)*y(4)*y(6)+x(8)*y(3)*y(4)*y(6)+y(2)*y(3)*y(4)*y(6)+x(1)*y(4)^2*y(6)+x(5)*y(4)^2*y(6)+y(4)^3*y(6)+x(2)*x(6)*y(5)*y(6)+x(5)*x(6)*y(5)*y(6)+x(2)*x(7)*y(5)*y(6)+x(5)*x(7)*y(5)*y(6)+x(5)*y(4)*y(5)*y(6)+x(7)*y(4)*y(5)*y(6)+x(1)*x(2)*y(6)^2+x(5)^2*y(6)^2+x(1)*x(6)*y(6)^2+x(2)*x(6)*y(6)^2+x(5)*x(6)*y(6)^2+x(6)^2*y(6)^2+x(1)*x(8)*y(6)^2+x(1)*y(1)*y(6)^2+x(8)*y(1)*y(6)^2+x(6)*y(4)*y(6)^2+x(1)*y(6)^3+x(8)*y(6)^3+x(1)^2*x(2)*y(7)+x(1)^2*x(6)*y(7)+x(1)*x(2)*x(6)*y(7)+x(2)*x(5)*x(7)*y(7)+x(1)*x(6)*x(7)*y(7)+x(1)*x(7)^2*y(7)+x(1)*x(3)*x(8)*y(7)+x(1)*x(5)*x(8)*y(7)+x(2)*x(6)*x(8)*y(7)+x(2)*x(7)*x(8)*y(7)+x(1)*x(8)^2*y(7)+x(2)*x(8)^2*y(7)+x(3)*x(8)^2*y(7)+x(5)*x(8)^2*y(7)+x(6)*x(8)^2*y(7)+x(8)^3*y(7)+x(1)*x(2)*y(1)*y(7)+x(2)*x(6)*y(1)*y(7)+x(1)*x(8)*y(1)*y(7)+x(2)*x(8)*y(1)*y(7)+x(5)*x(8)*y(1)*y(7)+x(6)*x(8)*y(1)*y(7)+x(1)^2*y(2)*y(7)+x(2)^2*y(2)*y(7)+x(1)^2*y(3)*y(7)+x(1)*x(2)*y(3)*y(7)+x(1)*x(5)*y(3)*y(7)+x(2)*x(5)*y(3)*y(7)+x(5)^2*y(3)*y(7)+x(5)*x(7)*y(3)*y(7)+x(2)*x(8)*y(3)*y(7)+x(8)^2*y(3)*y(7)+x(1)*y(2)*y(3)*y(7)+x(1)^2*y(4)*y(7)+x(1)*x(2)*y(4)*y(7)+x(2)^2*y(4)*y(7)+x(1)*x(5)*y(4)*y(7)+x(2)*x(5)*y(4)*y(7)+x(1)*x(7)*y(4)*y(7)+x(2)*x(7)*y(4)*y(7)+x(5)*x(7)*y(4)*y(7)+x(6)*x(7)*y(4)*y(7)+x(1)*x(8)*y(4)*y(7)+x(2)*x(8)*y(4)*y(7)+x(6)*x(8)*y(4)*y(7)+x(8)^2*y(4)*y(7)+x(5)*y(1)*y(4)*y(7)+x(8)*y(1)*y(4)*y(7)+x(2)*y(2)*y(4)*y(7)+x(8)*y(2)*y(4)*y(7)+x(1)*y(3)*y(4)*y(7)+x(5)*y(3)*y(4)*y(7)+x(8)*y(3)*y(4)*y(7)+y(2)*y(3)*y(4)*y(7)+x(2)*y(4)^2*y(7)+x(5)*y(4)^2*y(7)+x(6)*y(4)^2*y(7)+y(4)^3*y(7)+x(1)*x(5)*y(5)*y(7)+x(1)*x(7)*y(5)*y(7)+x(1)*x(8)*y(5)*y(7)+x(2)*x(8)*y(5)*y(7)+x(5)*y(4)*y(5)*y(7)+x(7)*y(4)*y(5)*y(7)+x(1)*x(2)*y(6)*y(7)+x(2)^2*y(6)*y(7)+x(1)*x(5)*y(6)*y(7)+x(3)*x(5)*y(6)*y(7)+x(5)^2*y(6)*y(7)+x(1)*x(6)*y(6)*y(7)+x(2)*x(6)*y(6)*y(7)+x(3)*x(6)*y(6)*y(7)+x(5)*x(6)*y(6)*y(7)+x(1)*x(7)*y(6)*y(7)+x(5)*x(7)*y(6)*y(7)+x(2)*x(8)*y(6)*y(7)+x(6)*x(8)*y(6)*y(7)+x(7)*x(8)*y(6)*y(7)+x(8)^2*y(6)*y(7)+x(1)*y(1)*y(6)*y(7)+x(2)*y(1)*y(6)*y(7)+x(1)*y(2)*y(6)*y(7)+x(2)*y(2)*y(6)*y(7)+x(1)*y(3)*y(6)*y(7)+x(6)*y(3)*y(6)*y(7)+x(8)*y(3)*y(6)*y(7)+y(2)*y(3)*y(6)*y(7)+x(1)*y(4)*y(6)*y(7)+x(8)*y(4)*y(6)*y(7)+y(1)*y(4)*y(6)*y(7)+y(4)^2*y(6)*y(7)+x(7)*y(5)*y(6)*y(7)+x(1)*y(6)^2*y(7)+x(2)*y(6)^2*y(7)+x(5)*y(6)^2*y(7)+x(6)*y(6)^2*y(7)+x(8)*y(6)^2*y(7)+y(4)*y(6)^2*y(7)+x(1)^2*y(7)^2+x(1)*x(2)*y(7)^2+x(1)*x(6)*y(7)^2+x(2)*x(7)*y(7)^2+x(5)*x(8)*y(7)^2+x(6)*x(8)*y(7)^2+x(8)^2*y(7)^2+x(8)*y(1)*y(7)^2+x(1)*y(3)*y(7)^2+x(8)*y(3)*y(7)^2+x(1)*y(4)*y(7)^2+x(5)*y(4)*y(7)^2+y(1)*y(4)*y(7)^2+x(2)*y(5)*y(7)^2+x(8)*y(5)*y(7)^2+x(1)*y(6)*y(7)^2+x(6)*y(6)*y(7)^2+x(8)*y(6)*y(7)^2+y(1)*y(6)*y(7)^2+y(6)^2*y(7)^2+x(8)*y(7)^3+y(4)*y(7)^3+y(6)*y(7)^3+x(1)^2*x(2)*y(8)+x(1)^2*x(3)*y(8)+x(1)*x(2)*x(3)*y(8)+x(1)*x(2)*x(5)*y(8)+x(2)^2*x(5)*y(8)+x(1)*x(2)*x(7)*y(8)+x(2)^2*x(7)*y(8)+x(1)*x(5)*x(7)*y(8)+x(2)*x(5)*x(7)*y(8)+x(5)^2*x(7)*y(8)+x(2)*x(6)*x(7)*y(8)+x(2)*x(7)^2*y(8)+x(5)*x(7)^2*y(8)+x(1)^2*x(8)*y(8)+x(1)*x(2)*x(8)*y(8)+x(1)*x(3)*x(8)*y(8)+x(2)*x(3)*x(8)*y(8)+x(2)*x(5)*x(8)*y(8)+x(5)^2*x(8)*y(8)+x(2)*x(7)*x(8)*y(8)+x(6)*x(7)*x(8)*y(8)+x(1)*x(8)^2*y(8)+x(1)*x(2)*y(1)*y(8)+x(2)^2*y(1)*y(8)+x(2)*x(5)*y(1)*y(8)+x(5)^2*y(1)*y(8)+x(1)*x(6)*y(1)*y(8)+x(2)*x(6)*y(1)*y(8)+x(1)*x(7)*y(1)*y(8)+x(6)*x(7)*y(1)*y(8)+x(1)*x(8)*y(1)*y(8)+x(2)*x(8)*y(1)*y(8)+x(1)^2*y(2)*y(8)+x(1)*x(5)*y(2)*y(8)+x(1)*x(6)*y(2)*y(8)+x(2)*x(6)*y(2)*y(8)+x(2)*x(7)*y(2)*y(8)+x(1)*x(2)*y(3)*y(8)+x(2)^2*y(3)*y(8)+x(1)*x(5)*y(3)*y(8)+x(1)*x(6)*y(3)*y(8)+x(2)*x(6)*y(3)*y(8)+x(5)*x(6)*y(3)*y(8)+x(2)*x(7)*y(3)*y(8)+x(5)*x(7)*y(3)*y(8)+x(7)*x(8)*y(3)*y(8)+x(1)*y(2)*y(3)*y(8)+x(6)*y(2)*y(3)*y(8)+x(2)^2*y(4)*y(8)+x(1)*x(5)*y(4)*y(8)+x(5)^2*y(4)*y(8)+x(1)*x(6)*y(4)*y(8)+x(5)*x(6)*y(4)*y(8)+x(2)*x(7)*y(4)*y(8)+x(2)*x(8)*y(4)*y(8)+x(5)*x(8)*y(4)*y(8)+x(6)*x(8)*y(4)*y(8)+x(1)*y(1)*y(4)*y(8)+x(2)*y(1)*y(4)*y(8)+x(1)*y(2)*y(4)*y(8)+x(2)*y(2)*y(4)*y(8)+x(6)*y(2)*y(4)*y(8)+x(1)*y(3)*y(4)*y(8)+x(2)*y(3)*y(4)*y(8)+x(2)*y(4)^2*y(8)+x(5)*y(4)^2*y(8)+x(6)*y(4)^2*y(8)+x(1)*x(5)*y(5)*y(8)+x(5)^2*y(5)*y(8)+x(5)*x(6)*y(5)*y(8)+x(1)*x(7)*y(5)*y(8)+x(5)*x(7)*y(5)*y(8)+x(6)*x(7)*y(5)*y(8)+x(1)^2*y(6)*y(8)+x(1)*x(3)*y(6)*y(8)+x(2)*x(3)*y(6)*y(8)+x(1)*x(5)*y(6)*y(8)+x(3)*x(5)*y(6)*y(8)+x(1)*x(6)*y(6)*y(8)+x(2)*x(6)*y(6)*y(8)+x(5)*x(6)*y(6)*y(8)+x(6)^2*y(6)*y(8)+x(1)*x(7)*y(6)*y(8)+x(2)*x(7)*y(6)*y(8)+x(5)*x(7)*y(6)*y(8)+x(2)*x(8)*y(6)*y(8)+x(3)*x(8)*y(6)*y(8)+x(5)*x(8)*y(6)*y(8)+x(8)*y(1)*y(6)*y(8)+x(1)*y(4)*y(6)*y(8)+x(2)*y(4)*y(6)*y(8)+x(3)*y(4)*y(6)*y(8)+x(5)*y(4)*y(6)*y(8)+x(7)*y(4)*y(6)*y(8)+y(1)*y(4)*y(6)*y(8)+x(2)*y(5)*y(6)*y(8)+x(6)*y(5)*y(6)*y(8)+y(4)*y(5)*y(6)*y(8)+x(1)*y(6)^2*y(8)+x(5)*y(6)^2*y(8)+y(4)*y(6)^2*y(8)+x(1)*x(2)*y(7)*y(8)+x(2)^2*y(7)*y(8)+x(2)*x(5)*y(7)*y(8)+x(1)*x(6)*y(7)*y(8)+x(2)*x(6)*y(7)*y(8)+x(2)*x(7)*y(7)*y(8)+x(6)*x(7)*y(7)*y(8)+x(7)^2*y(7)*y(8)+x(1)*x(8)*y(7)*y(8)+x(8)^2*y(7)*y(8)+x(1)*y(1)*y(7)*y(8)+x(5)*y(1)*y(7)*y(8)+x(1)*y(2)*y(7)*y(8)+x(5)*y(2)*y(7)*y(8)+x(6)*y(2)*y(7)*y(8)+x(1)*y(3)*y(7)*y(8)+x(5)*y(3)*y(7)*y(8)+y(2)*y(3)*y(7)*y(8)+x(1)*y(4)*y(7)*y(8)+x(3)*y(4)*y(7)*y(8)+x(5)*y(4)*y(7)*y(8)+y(3)*y(4)*y(7)*y(8)+x(1)*y(5)*y(7)*y(8)+x(7)*y(5)*y(7)*y(8)+x(2)*y(6)*y(7)*y(8)+x(3)*y(6)*y(7)*y(8)+x(7)*y(6)*y(7)*y(8)+y(4)*y(6)*y(7)*y(8)+y(5)*y(6)*y(7)*y(8)+x(3)*y(7)^2*y(8)+x(5)*y(7)^2*y(8)+x(7)*y(7)^2*y(8)+y(1)*y(7)^2*y(8)+y(4)*y(7)^2*y(8)+x(2)^2*y(8)^2+x(2)*x(3)*y(8)^2+x(1)*x(5)*y(8)^2+x(3)*x(5)*y(8)^2+x(1)*x(6)*y(8)^2+x(2)*x(6)*y(8)^2+x(3)*x(6)*y(8)^2+x(5)*x(6)*y(8)^2+x(1)*x(7)*y(8)^2+x(5)*x(7)*y(8)^2+x(6)*x(7)*y(8)^2+x(3)*x(8)*y(8)^2+x(5)*x(8)*y(8)^2+x(7)*x(8)*y(8)^2+x(6)*y(1)*y(8)^2+x(6)*y(2)*y(8)^2+x(1)*y(3)*y(8)^2+x(2)*y(3)*y(8)^2+x(5)*y(3)*y(8)^2+x(6)*y(3)*y(8)^2+x(7)*y(3)*y(8)^2+y(1)*y(3)*y(8)^2+y(2)*y(3)*y(8)^2+x(1)*y(4)*y(8)^2+x(5)*y(4)*y(8)^2+x(8)*y(4)*y(8)^2+y(4)^2*y(8)^2+x(1)*y(5)*y(8)^2+x(2)*y(5)*y(8)^2+x(5)*y(5)*y(8)^2+x(8)*y(5)*y(8)^2+y(3)*y(5)*y(8)^2+x(1)*y(6)*y(8)^2+x(6)*y(6)*y(8)^2+y(5)*y(6)*y(8)^2+y(6)^2*y(8)^2+x(2)*y(7)*y(8)^2+x(5)*y(7)*y(8)^2+x(6)*y(7)*y(8)^2+y(2)*y(7)*y(8)^2+y(3)*y(7)*y(8)^2+y(4)*y(7)*y(8)^2+y(6)*y(7)*y(8)^2+x(2)*y(8)^3+x(6)*y(8)^3+y(1)*y(8)^3+y(2)*y(8)^3+y(5)*y(8)^3+y(7)*y(8)^3+x(1)^2*x(2)+x(1)^2*x(3)+x(1)*x(2)*x(3)+x(1)^2*x(5)+x(1)*x(2)*x(5)+x(2)*x(5)^2+x(1)^2*x(6)+x(1)*x(2)*x(6)+x(2)*x(6)^2+x(2)*x(5)*x(7)+x(2)*x(6)*x(7)+x(5)*x(6)*x(7)+x(1)*x(2)*x(8)+x(2)*x(3)*x(8)+x(1)*x(5)*x(8)+x(5)^2*x(8)+x(6)^2*x(8)+x(1)*x(7)*x(8)+x(3)*x(7)*x(8)+x(5)*x(7)*x(8)+x(7)^2*x(8)+x(3)*x(8)^2+x(1)*x(2)*y(1)+x(2)^2*y(1)+x(2)*x(5)*y(1)+x(1)*x(7)*y(1)+x(2)*x(7)*y(1)+x(5)*x(7)*y(1)+x(1)*x(8)*y(1)+x(2)*x(8)*y(1)+x(5)*x(8)*y(1)+x(6)*x(8)*y(1)+x(7)*x(8)*y(1)+x(1)^2*y(2)+x(1)*x(2)*y(2)+x(2)^2*y(2)+x(2)*x(5)*y(2)+x(2)*x(6)*y(2)+x(5)*x(6)*y(2)+x(6)^2*y(2)+x(1)*x(7)*y(2)+x(2)*x(7)*y(2)+x(5)*x(7)*y(2)+x(6)*x(7)*y(2)+x(7)^2*y(2)+x(2)*x(8)*y(2)+x(5)*x(8)*y(2)+x(7)*x(8)*y(2)+x(8)^2*y(2)+x(1)*x(5)*y(3)+x(3)*x(5)*y(3)+x(5)^2*y(3)+x(5)*x(6)*y(3)+x(5)*x(7)*y(3)+x(2)*x(8)*y(3)+x(5)*x(8)*y(3)+x(8)^2*y(3)+x(1)*y(1)*y(3)+x(2)*y(1)*y(3)+x(5)*y(1)*y(3)+x(8)*y(1)*y(3)+x(1)*y(2)*y(3)+x(7)*y(2)*y(3)+x(8)*y(2)*y(3)+x(5)*y(3)^2+x(1)*x(2)*y(4)+x(2)*x(5)*y(4)+x(1)*x(6)*y(4)+x(3)*x(6)*y(4)+x(5)*x(6)*y(4)+x(1)*x(7)*y(4)+x(2)*x(7)*y(4)+x(6)*x(7)*y(4)+x(1)*x(8)*y(4)+x(2)*x(8)*y(4)+x(3)*x(8)*y(4)+x(5)*x(8)*y(4)+x(7)*x(8)*y(4)+x(8)^2*y(4)+x(1)*y(1)*y(4)+x(2)*y(1)*y(4)+x(5)*y(1)*y(4)+x(6)*y(1)*y(4)+x(7)*y(1)*y(4)+x(1)*y(2)*y(4)+x(7)*y(2)*y(4)+x(8)*y(2)*y(4)+x(1)*y(3)*y(4)+x(6)*y(3)*y(4)+x(7)*y(3)*y(4)+y(1)*y(3)*y(4)+y(2)*y(3)*y(4)+x(1)*y(4)^2+x(5)*y(4)^2+x(7)*y(4)^2+x(8)*y(4)^2+y(1)*y(4)^2+x(1)*x(2)*y(5)+x(1)*x(5)*y(5)+x(2)*x(5)*y(5)+x(3)*x(5)*y(5)+x(5)^2*y(5)+x(1)*x(6)*y(5)+x(2)*x(6)*y(5)+x(5)*x(6)*y(5)+x(6)^2*y(5)+x(1)*x(7)*y(5)+x(2)*x(7)*y(5)+x(5)*x(7)*y(5)+x(6)*x(7)*y(5)+x(1)*x(8)*y(5)+x(2)*x(8)*y(5)+x(5)*x(8)*y(5)+x(8)^2*y(5)+x(6)*y(1)*y(5)+x(1)*y(2)*y(5)+x(2)*y(2)*y(5)+x(5)*y(3)*y(5)+y(1)*y(3)*y(5)+y(2)*y(3)*y(5)+x(7)*y(4)*y(5)+x(8)*y(4)*y(5)+y(1)*y(4)*y(5)+y(4)^2*y(5)+x(6)*y(5)^2+x(7)*y(5)^2+x(8)*y(5)^2+x(1)^2*y(6)+x(2)*x(5)*y(6)+x(3)*x(5)*y(6)+x(5)^2*y(6)+x(6)^2*y(6)+x(1)*x(7)*y(6)+x(6)*x(7)*y(6)+x(1)*x(8)*y(6)+x(3)*x(8)*y(6)+x(5)*x(8)*y(6)+x(7)*x(8)*y(6)+x(1)*y(1)*y(6)+x(5)*y(1)*y(6)+x(7)*y(1)*y(6)+x(8)*y(1)*y(6)+x(2)*y(2)*y(6)+x(6)*y(2)*y(6)+x(2)*y(3)*y(6)+x(6)*y(3)*y(6)+x(8)*y(3)*y(6)+y(1)*y(3)*y(6)+x(1)*y(4)*y(6)+x(5)*y(4)*y(6)+x(6)*y(4)*y(6)+y(2)*y(4)*y(6)+y(4)^2*y(6)+x(3)*y(5)*y(6)+x(5)*y(5)*y(6)+x(6)*y(5)*y(6)+x(8)*y(5)*y(6)+y(1)*y(5)*y(6)+y(5)^2*y(6)+x(1)*y(6)^2+x(2)*y(6)^2+x(5)*y(6)^2+x(8)*y(6)^2+y(1)*y(6)^2+y(2)*y(6)^2+y(3)*y(6)^2+y(4)*y(6)^2+x(1)*x(2)*y(7)+x(1)*x(5)*y(7)+x(3)*x(5)*y(7)+x(5)^2*y(7)+x(1)*x(6)*y(7)+x(3)*x(6)*y(7)+x(5)*x(6)*y(7)+x(6)^2*y(7)+x(3)*x(7)*y(7)+x(5)*x(7)*y(7)+x(6)*x(7)*y(7)+x(7)^2*y(7)+x(1)*x(8)*y(7)+x(2)*x(8)*y(7)+x(3)*x(8)*y(7)+x(5)*x(8)*y(7)+x(7)*x(8)*y(7)+x(1)*y(1)*y(7)+x(5)*y(1)*y(7)+x(6)*y(1)*y(7)+x(1)*y(2)*y(7)+x(2)*y(2)*y(7)+x(3)*y(2)*y(7)+x(5)*y(2)*y(7)+x(7)*y(2)*y(7)+x(8)*y(2)*y(7)+y(1)*y(2)*y(7)+x(1)*y(3)*y(7)+x(3)*y(3)*y(7)+x(5)*y(3)*y(7)+x(6)*y(3)*y(7)+y(2)*y(3)*y(7)+y(3)^2*y(7)+x(1)*y(4)*y(7)+x(2)*y(4)*y(7)+x(3)*y(4)*y(7)+x(5)*y(4)*y(7)+x(6)*y(4)*y(7)+x(7)*y(4)*y(7)+y(2)*y(4)*y(7)+y(3)*y(4)*y(7)+y(4)^2*y(7)+x(1)*y(5)*y(7)+x(6)*y(5)*y(7)+x(7)*y(5)*y(7)+y(1)*y(5)*y(7)+y(3)*y(5)*y(7)+y(5)^2*y(7)+x(2)*y(6)*y(7)+x(3)*y(6)*y(7)+x(5)*y(6)*y(7)+x(6)*y(6)*y(7)+x(8)*y(6)*y(7)+y(1)*y(6)*y(7)+y(2)*y(6)*y(7)+y(4)*y(6)*y(7)+x(3)*y(7)^2+x(5)*y(7)^2+x(7)*y(7)^2+y(1)*y(7)^2+y(4)*y(7)^2+y(5)*y(7)^2+y(6)*y(7)^2+x(1)*x(5)*y(8)+x(2)*x(5)*y(8)+x(5)^2*y(8)+x(1)*x(6)*y(8)+x(3)*x(6)*y(8)+x(6)^2*y(8)+x(3)*x(7)*y(8)+x(7)^2*y(8)+x(2)*x(8)*y(8)+x(3)*x(8)*y(8)+x(5)*x(8)*y(8)+x(6)*x(8)*y(8)+x(1)*y(1)*y(8)+x(3)*y(1)*y(8)+x(5)*y(1)*y(8)+x(6)*y(1)*y(8)+x(7)*y(1)*y(8)+y(1)^2*y(8)+x(2)*y(2)*y(8)+x(7)*y(2)*y(8)+x(8)*y(2)*y(8)+x(3)*y(3)*y(8)+x(3)*y(4)*y(8)+x(5)*y(4)*y(8)+x(6)*y(4)*y(8)+y(1)*y(4)*y(8)+y(2)*y(4)*y(8)+y(3)*y(4)*y(8)+x(1)*y(5)*y(8)+x(2)*y(5)*y(8)+x(5)*y(5)*y(8)+x(6)*y(5)*y(8)+x(7)*y(5)*y(8)+x(2)*y(6)*y(8)+x(3)*y(6)*y(8)+x(8)*y(6)*y(8)+y(1)*y(6)*y(8)+y(2)*y(6)*y(8)+y(3)*y(6)*y(8)+y(4)*y(6)*y(8)+y(5)*y(6)*y(8)+y(6)^2*y(8)+x(1)*y(7)*y(8)+x(5)*y(7)*y(8)+x(6)*y(7)*y(8)+x(7)*y(7)*y(8)+y(2)*y(7)*y(8)+y(5)*y(7)*y(8)+y(7)^2*y(8)+x(1)*y(8)^2+x(2)*y(8)^2+x(5)*y(8)^2+x(6)*y(8)^2+y(1)*y(8)^2+y(8)^3+x(1)^2+x(1)*x(2)+x(2)^2+x(1)*x(3)+x(1)*x(5)+x(2)*x(5)+x(3)*x(5)+x(5)^2+x(1)*x(6)+x(2)*x(6)+x(3)*x(6)+x(5)*x(6)+x(6)^2+x(3)*x(7)+x(7)^2+x(1)*x(8)+x(3)*x(8)+x(5)*x(8)+x(7)*x(8)+x(8)^2+x(1)*y(1)+x(3)*y(1)+x(7)*y(1)+x(8)*y(1)+x(1)*y(2)+x(2)*y(2)+x(6)*y(2)+y(1)*y(2)+x(1)*y(3)+y(1)*y(3)+y(3)^2+x(1)*y(4)+x(2)*y(4)+x(7)*y(4)+y(1)*y(4)+y(3)*y(4)+x(5)*y(5)+x(7)*y(5)+x(8)*y(5)+y(1)*y(5)+y(2)*y(5)+y(3)*y(5)+y(4)*y(5)+y(5)^2+x(2)*y(6)+x(7)*y(6)+y(1)*y(6)+y(2)*y(6)+y(3)*y(6)+y(4)*y(6)+y(5)*y(6)+x(1)*y(7)+x(2)*y(7)+x(6)*y(7)+x(7)*y(7)+y(1)*y(7)+y(2)*y(7)+y(4)*y(7)+y(7)^2+x(1)*y(8)+x(5)*y(8)+x(6)*y(8)+x(7)*y(8)+x(8)*y(8)+y(2)*y(8)+y(3)*y(8)+y(6)*y(8)+y(7)*y(8)+x(8)+y(1)+y(2)+y(3)+y(4)+y(5)+y(7)+y(8)
---
22
---
x(1)^2*x(7)+x(1)*x(2)*x(7)+x(1)^2*x(8)+x(1)*x(2)*x(8)+x(1)*x(7)*x(8)+x(2)*x(7)*x(8)+x(1)^2*y(2)+x(1)*x(2)*y(2)+x(1)*x(8)*y(2)+x(2)*x(8)*y(2)+x(1)^2*y(3)+x(1)*x(5)*y(3)+x(2)*x(5)*y(3)+x(1)*x(7)*y(3)+x(2)*x(7)*y(3)+x(5)*x(7)*y(3)+x(6)*x(7)*y(3)+x(7)^2*y(3)+x(2)*x(8)*y(3)+x(5)*x(8)*y(3)+x(7)*x(8)*y(3)+x(8)^2*y(3)+x(1)^2*y(4)+x(1)*x(5)*y(4)+x(2)*x(5)*y(4)+x(1)*x(7)*y(4)+x(2)*x(7)*y(4)+x(5)*x(7)*y(4)+x(6)*x(7)*y(4)+x(7)^2*y(4)+x(1)*x(8)*y(4)+x(5)*x(8)*y(4)+x(7)*x(8)*y(4)+x(8)^2*y(4)+x(5)*y(3)*y(4)+x(6)*y(3)*y(4)+x(7)*y(3)*y(4)+x(5)*y(4)^2+x(6)*y(4)^2+x(7)*y(4)^2+x(1)^2*y(5)+x(1)*x(2)*y(5)+x(1)*x(5)*y(5)+x(2)*x(5)*y(5)+x(1)*x(2)*y(6)+x(2)^2*y(6)+x(1)*x(5)*y(6)+x(2)*x(5)*y(6)+x(3)*x(5)*y(6)+x(1)*x(6)*y(6)+x(2)*x(6)*y(6)+x(3)*x(6)*y(6)+x(5)*x(6)*y(6)+x(1)*x(7)*y(6)+x(2)*x(7)*y(6)+x(1)*x(8)*y(6)+x(5)*x(8)*y(6)+x(6)*x(8)*y(6)+x(7)*x(8)*y(6)+x(8)^2*y(6)+x(5)*y(1)*y(6)+x(6)*y(1)*y(6)+x(1)*y(2)*y(6)+x(6)*y(2)*y(6)+x(8)*y(2)*y(6)+x(6)*y(3)*y(6)+x(8)*y(4)*y(6)+y(3)*y(4)*y(6)+y(4)^2*y(6)+x(2)*y(5)*y(6)+x(6)*y(5)*y(6)+x(5)*y(6)^2+x(1)*x(7)*y(7)+x(2)*x(7)*y(7)+x(8)^2*y(7)+x(1)*y(2)*y(7)+x(2)*y(2)*y(7)+x(1)*y(3)*y(7)+x(2)*y(3)*y(7)+x(5)*y(3)*y(7)+x(7)*y(3)*y(7)+x(1)*y(4)*y(7)+x(5)*y(4)*y(7)+x(7)*y(4)*y(7)+y(3)*y(4)*y(7)+y(4)^2*y(7)+x(2)*y(6)*y(7)+x(5)*y(6)*y(7)+x(8)*y(6)*y(7)+y(3)*y(6)*y(7)+y(4)*y(6)*y(7)+x(1)*x(2)*y(8)+x(2)*x(7)*y(8)+x(6)*x(7)*y(8)+x(1)*x(8)*y(8)+x(2)*x(8)*y(8)+x(6)*x(8)*y(8)+x(7)*x(8)*y(8)+x(8)^2*y(8)+x(1)*y(2)*y(8)+x(5)*y(2)*y(8)+x(7)*y(2)*y(8)+x(2)*y(3)*y(8)+y(2)*y(3)*y(8)+x(1)*y(4)*y(8)+x(2)*y(4)*y(8)+x(6)*y(4)*y(8)+y(2)*y(4)*y(8)+x(1)*y(5)*y(8)+x(2)*y(5)*y(8)+x(8)*y(5)*y(8)+y(4)*y(5)*y(8)+y(5)^2*y(8)+x(5)*y(6)*y(8)+x(7)*y(6)*y(8)+x(8)*y(6)*y(8)+y(2)*y(6)*y(8)+y(3)*y(6)*y(8)+y(4)*y(6)*y(8)+x(2)*y(7)*y(8)+x(3)*y(7)*y(8)+x(5)*y(7)*y(8)+y(1)*y(7)*y(8)+x(1)*y(8)^2+x(2)*y(8)^2+x(3)*y(8)^2+x(4)*y(8)^2+x(5)*y(8)^2+x(7)*y(8)^2+x(8)*y(8)^2+y(3)*y(8)^2+x(1)*x(2)+x(2)^2+x(1)*x(5)+x(2)*x(5)+x(1)*x(6)+x(2)*x(6)+x(5)*x(6)+x(2)*x(7)+x(6)*x(7)+x(1)*x(8)+x(4)*x(8)+x(7)*x(8)+x(1)*y(1)+x(2)*y(2)+x(6)*y(2)+x(7)*y(2)+x(8)*y(2)+x(1)*y(3)+x(3)*y(3)+x(5)*y(3)+x(6)*y(3)+x(7)*y(3)+x(8)*y(3)+y(3)^2+x(1)*y(4)+x(2)*y(4)+x(3)*y(4)+x(5)*y(4)+x(6)*y(4)+x(7)*y(4)+x(8)*y(4)+y(1)*y(4)+y(2)*y(4)+y(3)*y(4)+y(4)^2+x(1)*y(5)+x(2)*y(5)+x(4)*y(5)+x(5)*y(5)+x(7)*y(5)+y(1)*y(5)+y(5)^2+x(2)*y(6)+x(3)*y(6)+x(4)*y(6)+x(7)*y(6)+y(1)*y(6)+y(4)*y(6)+y(6)^2+x(1)*y(7)+x(3)*y(7)+x(4)*y(7)+x(5)*y(7)+x(6)*y(7)+x(7)*y(7)+y(1)*y(7)+y(2)*y(7)+y(4)*y(7)+y(5)*y(7)+y(6)*y(7)+x(3)*y(8)+x(4)*y(8)+x(8)*y(8)+y(1)*y(8)+y(3)*y(8)+y(4)*y(8)+y(5)*y(8)+y(8)^2+x(1)+x(4)+y(2)+y(6)+y(7)
---
23
---
x(1)^2*y(2)+x(1)*x(2)*y(2)+x(1)^2*y(5)+x(1)*x(2)*y(5)+x(5)^2*y(6)+x(5)*x(6)*y(6)+x(5)*x(7)*y(6)+x(6)*x(7)*y(6)+x(5)*x(8)*y(6)+x(6)*x(8)*y(6)+x(2)*y(1)*y(6)+x(1)*y(2)*y(6)+x(2)*y(2)*y(6)+x(5)*y(2)*y(6)+x(8)*y(2)*y(6)+y(2)*y(4)*y(6)+x(1)*y(5)*y(6)+x(2)*y(5)*y(6)+x(5)*y(5)*y(6)+x(8)*y(5)*y(6)+y(4)*y(5)*y(6)+x(2)*y(6)^2+x(5)*y(6)^2+y(4)*y(6)^2+x(1)*x(2)*y(7)+x(1)*x(6)*y(7)+x(2)*x(6)*y(7)+x(6)^2*y(7)+x(2)*x(7)*y(7)+x(5)*x(7)*y(7)+x(7)^2*y(7)+x(5)*x(8)*y(7)+x(6)*x(8)*y(7)+x(7)*x(8)*y(7)+x(8)^2*y(7)+x(2)*y(1)*y(7)+x(8)*y(2)*y(7)+x(5)*y(4)*y(7)+x(6)*y(4)*y(7)+x(7)*y(4)*y(7)+y(2)*y(4)*y(7)+x(8)*y(5)*y(7)+y(4)*y(5)*y(7)+x(2)*y(6)*y(7)+x(6)*y(6)*y(7)+x(8)*y(6)*y(7)+y(2)*y(6)*y(7)+y(5)*y(6)*y(7)+y(6)^2*y(7)+x(2)*y(7)^2+x(7)*y(7)^2+y(4)*y(7)^2+y(6)*y(7)^2+x(2)*y(2)*y(8)+x(5)*y(2)*y(8)+x(6)*y(2)*y(8)+x(2)*y(5)*y(8)+x(5)*y(5)*y(8)+x(6)*y(5)*y(8)+y(1)*y(5)*y(8)+x(1)*y(6)*y(8)+y(1)*y(6)*y(8)+x(1)*y(7)*y(8)+x(2)*y(7)*y(8)+x(6)*y(7)*y(8)+x(7)*y(7)*y(8)+y(1)*y(7)*y(8)+y(2)*y(7)*y(8)+y(6)*y(7)*y(8)+x(1)*y(8)^2+x(2)*y(8)^2+x(3)*y(8)^2+x(5)*y(8)^2+x(7)*y(8)^2+x(8)*y(8)^2+y(2)*y(8)^2+y(4)*y(8)^2+y(7)*y(8)^2+y(8)^3+x(1)^2+x(2)*x(3)+x(1)*x(5)+x(2)*x(5)+x(2)*x(6)+x(2)*x(7)+x(1)*x(8)+x(4)*x(8)+x(5)*x(8)+x(7)*x(8)+x(2)*y(1)+x(7)*y(1)+x(6)*y(2)+x(6)*y(4)+x(8)*y(4)+y(4)^2+x(3)*y(5)+x(7)*y(5)+y(2)*y(5)+y(4)*y(5)+y(5)^2+x(2)*y(6)+x(3)*y(6)+x(4)*y(6)+x(6)*y(6)+x(8)*y(6)+y(1)*y(6)+y(4)*y(6)+y(5)*y(6)+y(6)^2+x(2)*y(7)+x(3)*y(7)+x(6)*y(7)+x(7)*y(7)+x(8)*y(7)+y(4)*y(7)+y(5)*y(7)+y(6)*y(7)+y(7)^2+x(1)*y(8)+x(2)*y(8)+x(4)*y(8)+y(1)*y(8)+y(2)*y(8)+y(3)*y(8)+y(4)*y(8)+y(7)*y(8)+x(2)+x(4)+x(6)+x(7)+x(8)+y(4)+y(5)+y(7)+1
---
24
---
x(1)^2*x(5)*x(7)+x(1)*x(2)*x(5)*x(7)+x(1)^3*x(8)+x(1)*x(2)^2*x(8)+x(1)^2*x(3)*x(8)+x(1)*x(2)*x(3)*x(8)+x(1)^2*x(5)*x(8)+x(1)*x(2)*x(5)*x(8)+x(1)*x(5)*x(7)*x(8)+x(2)*x(5)*x(7)*x(8)+x(1)^2*x(8)^2+x(1)*x(2)*x(8)^2+x(1)*x(6)*x(8)^2+x(2)*x(6)*x(8)^2+x(1)^2*x(2)*y(1)+x(1)*x(2)^2*y(1)+x(1)^2*x(5)*y(1)+x(1)*x(2)*x(5)*y(1)+x(1)^2*x(8)*y(1)+x(1)*x(2)*x(8)*y(1)+x(1)*x(6)*x(8)*y(1)+x(2)*x(6)*x(8)*y(1)+x(1)^2*x(2)*y(2)+x(1)*x(2)^2*y(2)+x(1)*x(2)*x(8)*y(2)+x(2)^2*x(8)*y(2)+x(1)^2*x(5)*y(3)+x(1)*x(5)^2*y(3)+x(2)*x(5)^2*y(3)+x(1)*x(5)*x(7)*y(3)+x(2)*x(5)*x(7)*y(3)+x(5)^2*x(7)*y(3)+x(5)*x(6)*x(7)*y(3)+x(5)*x(7)^2*y(3)+x(2)*x(5)*x(8)*y(3)+x(5)^2*x(8)*y(3)+x(5)*x(7)*x(8)*y(3)+x(1)*x(8)^2*y(3)+x(2)*x(8)^2*y(3)+x(5)*x(8)^2*y(3)+x(1)^3*y(4)+x(1)*x(2)^2*y(4)+x(1)*x(2)*x(6)*y(4)+x(1)*x(5)*x(6)*y(4)+x(2)*x(5)*x(6)*y(4)+x(1)*x(6)*x(7)*y(4)+x(2)*x(6)*x(7)*y(4)+x(5)*x(6)*x(7)*y(4)+x(6)^2*x(7)*y(4)+x(6)*x(7)^2*y(4)+x(1)^2*x(8)*y(4)+x(1)*x(2)*x(8)*y(4)+x(2)*x(6)*x(8)*y(4)+x(5)*x(6)*x(8)*y(4)+x(6)*x(7)*x(8)*y(4)+x(6)*x(8)^2*y(4)+x(1)^2*y(1)*y(4)+x(1)*x(2)*y(1)*y(4)+x(1)^2*y(2)*y(4)+x(1)*x(2)*y(2)*y(4)+x(1)^2*y(3)*y(4)+x(1)*x(2)*y(3)*y(4)+x(5)^2*y(3)*y(4)+x(5)*x(6)*y(3)*y(4)+x(5)*x(7)*y(3)*y(4)+x(1)^2*y(4)^2+x(1)*x(2)*y(4)^2+x(5)*x(6)*y(4)^2+x(6)^2*y(4)^2+x(6)*x(7)*y(4)^2+x(1)^3*y(6)+x(1)^2*x(2)*y(6)+x(1)*x(5)^2*y(6)+x(1)*x(5)*x(6)*y(6)+x(2)*x(5)*x(6)*y(6)+x(2)*x(6)^2*y(6)+x(1)*x(5)*x(7)*y(6)+x(5)^2*x(7)*y(6)+x(5)*x(6)*x(7)*y(6)+x(6)^2*x(7)*y(6)+x(2)^2*x(8)*y(6)+x(1)*x(3)*x(8)*y(6)+x(1)*x(5)*x(8)*y(6)+x(5)*x(7)*x(8)*y(6)+x(2)*x(8)^2*y(6)+x(3)*x(8)^2*y(6)+x(5)*x(8)^2*y(6)+x(8)^3*y(6)+x(1)^2*y(1)*y(6)+x(1)*x(2)*y(1)*y(6)+x(1)*x(6)*y(1)*y(6)+x(2)*x(6)*y(1)*y(6)+x(5)*x(6)*y(1)*y(6)+x(6)^2*y(1)*y(6)+x(2)*x(8)*y(1)*y(6)+x(5)*x(8)*y(1)*y(6)+x(2)^2*y(2)*y(6)+x(1)*x(5)*y(2)*y(6)+x(2)*x(5)*y(2)*y(6)+x(5)^2*y(2)*y(6)+x(2)*x(6)*y(2)*y(6)+x(6)^2*y(2)*y(6)+x(2)*x(8)*y(2)*y(6)+x(5)*x(6)*y(3)*y(6)+x(5)*x(8)*y(3)*y(6)+x(2)*y(2)*y(3)*y(6)+x(6)*y(2)*y(3)*y(6)+x(1)^2*y(4)*y(6)+x(1)*x(2)*y(4)*y(6)+x(2)^2*y(4)*y(6)+x(2)*x(5)*y(4)*y(6)+x(1)*x(6)*y(4)*y(6)+x(2)*x(6)*y(4)*y(6)+x(5)*x(6)*y(4)*y(6)+x(6)^2*y(4)*y(6)+x(2)*x(8)*y(4)*y(6)+x(5)*x(8)*y(4)*y(6)+x(8)^2*y(4)*y(6)+x(5)*y(1)*y(4)*y(6)+x(8)*y(1)*y(4)*y(6)+x(2)*y(2)*y(4)*y(6)+x(8)*y(2)*y(4)*y(6)+x(1)*y(3)*y(4)*y(6)+x(5)*y(3)*y(4)*y(6)+x(8)*y(3)*y(4)*y(6)+y(2)*y(3)*y(4)*y(6)+x(1)*y(4)^2*y(6)+x(5)*y(4)^2*y(6)+y(4)^3*y(6)+x(2)*x(6)*y(5)*y(6)+x(5)*x(6)*y(5)*y(6)+x(2)*x(7)*y(5)*y(6)+x(5)*x(7)*y(5)*y(6)+x(5)*y(4)*y(5)*y(6)+x(7)*y(4)*y(5)*y(6)+x(1)*x(2)*y(6)^2+x(5)^2*y(6)^2+x(1)*x(6)*y(6)^2+x(2)*x(6)*y(6)^2+x(5)*x(6)*y(6)^2+x(6)^2*y(6)^2+x(1)*x(8)*y(6)^2+x(1)*y(1)*y(6)^2+x(8)*y(1)*y(6)^2+x(6)*y(4)*y(6)^2+x(1)*y(6)^3+x(8)*y(6)^3+x(1)^2*x(2)*y(7)+x(1)^2*x(6)*y(7)+x(1)*x(2)*x(6)*y(7)+x(2)*x(5)*x(7)*y(7)+x(1)*x(6)*x(7)*y(7)+x(1)*x(7)^2*y(7)+x(1)*x(3)*x(8)*y(7)+x(1)*x(5)*x(8)*y(7)+x(2)*x(6)*x(8)*y(7)+x(2)*x(7)*x(8)*y(7)+x(1)*x(8)^2*y(7)+x(2)*x(8)^2*y(7)+x(3)*x(8)^2*y(7)+x(5)*x(8)^2*y(7)+x(6)*x(8)^2*y(7)+x(8)^3*y(7)+x(1)*x(2)*y(1)*y(7)+x(2)*x(6)*y(1)*y(7)+x(1)*x(8)*y(1)*y(7)+x(2)*x(8)*y(1)*y(7)+x(5)*x(8)*y(1)*y(7)+x(6)*x(8)*y(1)*y(7)+x(1)^2*y(2)*y(7)+x(2)^2*y(2)*y(7)+x(1)^2*y(3)*y(7)+x(1)*x(2)*y(3)*y(7)+x(1)*x(5)*y(3)*y(7)+x(2)*x(5)*y(3)*y(7)+x(5)^2*y(3)*y(7)+x(5)*x(7)*y(3)*y(7)+x(2)*x(8)*y(3)*y(7)+x(8)^2*y(3)*y(7)+x(1)*y(2)*y(3)*y(7)+x(1)^2*y(4)*y(7)+x(1)*x(2)*y(4)*y(7)+x(2)^2*y(4)*y(7)+x(1)*x(5)*y(4)*y(7)+x(2)*x(5)*y(4)*y(7)+x(1)*x(7)*y(4)*y(7)+x(2)*x(7)*y(4)*y(7)+x(5)*x(7)*y(4)*y(7)+x(6)*x(7)*y(4)*y(7)+x(1)*x(8)*y(4)*y(7)+x(2)*x(8)*y(4)*y(7)+x(6)*x(8)*y(4)*y(7)+x(8)^2*y(4)*y(7)+x(5)*y(1)*y(4)*y(7)+x(8)*y(1)*y(4)*y(7)+x(2)*y(2)*y(4)*y(7)+x(8)*y(2)*y(4)*y(7)+x(1)*y(3)*y(4)*y(7)+x(5)*y(3)*y(4)*y(7)+x(8)*y(3)*y(4)*y(7)+y(2)*y(3)*y(4)*y(7)+x(2)*y(4)^2*y(7)+x(5)*y(4)^2*y(7)+x(6)*y(4)^2*y(7)+y(4)^3*y(7)+x(1)*x(5)*y(5)*y(7)+x(1)*x(7)*y(5)*y(7)+x(1)*x(8)*y(5)*y(7)+x(2)*x(8)*y(5)*y(7)+x(5)*y(4)*y(5)*y(7)+x(7)*y(4)*y(5)*y(7)+x(1)*x(2)*y(6)*y(7)+x(2)^2*y(6)*y(7)+x(1)*x(5)*y(6)*y(7)+x(3)*x(5)*y(6)*y(7)+x(5)^2*y(6)*y(7)+x(1)*x(6)*y(6)*y(7)+x(2)*x(6)*y(6)*y(7)+x(3)*x(6)*y(6)*y(7)+x(5)*x(6)*y(6)*y(7)+x(1)*x(7)*y(6)*y(7)+x(5)*x(7)*y(6)*y(7)+x(2)*x(8)*y(6)*y(7)+x(6)*x(8)*y(6)*y(7)+x(7)*x(8)*y(6)*y(7)+x(8)^2*y(6)*y(7)+x(1)*y(1)*y(6)*y(7)+x(2)*y(1)*y(6)*y(7)+x(1)*y(2)*y(6)*y(7)+x(2)*y(2)*y(6)*y(7)+x(1)*y(3)*y(6)*y(7)+x(6)*y(3)*y(6)*y(7)+x(8)*y(3)*y(6)*y(7)+y(2)*y(3)*y(6)*y(7)+x(1)*y(4)*y(6)*y(7)+x(8)*y(4)*y(6)*y(7)+y(1)*y(4)*y(6)*y(7)+y(4)^2*y(6)*y(7)+x(7)*y(5)*y(6)*y(7)+x(1)*y(6)^2*y(7)+x(2)*y(6)^2*y(7)+x(5)*y(6)^2*y(7)+x(6)*y(6)^2*y(7)+x(8)*y(6)^2*y(7)+y(4)*y(6)^2*y(7)+x(1)^2*y(7)^2+x(1)*x(2)*y(7)^2+x(1)*x(6)*y(7)^2+x(2)*x(7)*y(7)^2+x(5)*x(8)*y(7)^2+x(6)*x(8)*y(7)^2+x(8)^2*y(7)^2+x(8)*y(1)*y(7)^2+x(1)*y(3)*y(7)^2+x(8)*y(3)*y(7)^2+x(1)*y(4)*y(7)^2+x(5)*y(4)*y(7)^2+y(1)*y(4)*y(7)^2+x(2)*y(5)*y(7)^2+x(8)*y(5)*y(7)^2+x(1)*y(6)*y(7)^2+x(6)*y(6)*y(7)^2+x(8)*y(6)*y(7)^2+y(1)*y(6)*y(7)^2+y(6)^2*y(7)^2+x(8)*y(7)^3+y(4)*y(7)^3+y(6)*y(7)^3+x(1)^2*x(2)*y(8)+x(1)^2*x(3)*y(8)+x(1)*x(2)*x(3)*y(8)+x(1)*x(2)*x(5)*y(8)+x(2)^2*x(5)*y(8)+x(1)*x(2)*x(7)*y(8)+x(2)^2*x(7)*y(8)+x(1)*x(5)*x(7)*y(8)+x(2)*x(5)*x(7)*y(8)+x(5)^2*x(7)*y(8)+x(2)*x(6)*x(7)*y(8)+x(2)*x(7)^2*y(8)+x(5)*x(7)^2*y(8)+x(1)^2*x(8)*y(8)+x(1)*x(2)*x(8)*y(8)+x(1)*x(3)*x(8)*y(8)+x(2)*x(3)*x(8)*y(8)+x(2)*x(5)*x(8)*y(8)+x(5)^2*x(8)*y(8)+x(2)*x(7)*x(8)*y(8)+x(6)*x(7)*x(8)*y(8)+x(1)*x(8)^2*y(8)+x(1)*x(2)*y(1)*y(8)+x(2)^2*y(1)*y(8)+x(2)*x(5)*y(1)*y(8)+x(5)^2*y(1)*y(8)+x(1)*x(6)*y(1)*y(8)+x(2)*x(6)*y(1)*y(8)+x(1)*x(7)*y(1)*y(8)+x(6)*x(7)*y(1)*y(8)+x(1)*x(8)*y(1)*y(8)+x(2)*x(8)*y(1)*y(8)+x(1)^2*y(2)*y(8)+x(1)*x(5)*y(2)*y(8)+x(1)*x(6)*y(2)*y(8)+x(2)*x(6)*y(2)*y(8)+x(2)*x(7)*y(2)*y(8)+x(1)*x(2)*y(3)*y(8)+x(2)^2*y(3)*y(8)+x(1)*x(5)*y(3)*y(8)+x(1)*x(6)*y(3)*y(8)+x(2)*x(6)*y(3)*y(8)+x(5)*x(6)*y(3)*y(8)+x(2)*x(7)*y(3)*y(8)+x(5)*x(7)*y(3)*y(8)+x(7)*x(8)*y(3)*y(8)+x(1)*y(2)*y(3)*y(8)+x(6)*y(2)*y(3)*y(8)+x(2)^2*y(4)*y(8)+x(1)*x(5)*y(4)*y(8)+x(5)^2*y(4)*y(8)+x(1)*x(6)*y(4)*y(8)+x(5)*x(6)*y(4)*y(8)+x(2)*x(7)*y(4)*y(8)+x(2)*x(8)*y(4)*y(8)+x(5)*x(8)*y(4)*y(8)+x(6)*x(8)*y(4)*y(8)+x(1)*y(1)*y(4)*y(8)+x(2)*y(1)*y(4)*y(8)+x(1)*y(2)*y(4)*y(8)+x(2)*y(2)*y(4)*y(8)+x(6)*y(2)*y(4)*y(8)+x(1)*y(3)*y(4)*y(8)+x(2)*y(3)*y(4)*y(8)+x(2)*y(4)^2*y(8)+x(5)*y(4)^2*y(8)+x(6)*y(4)^2*y(8)+x(1)*x(5)*y(5)*y(8)+x(5)^2*y(5)*y(8)+x(5)*x(6)*y(5)*y(8)+x(1)*x(7)*y(5)*y(8)+x(5)*x(7)*y(5)*y(8)+x(6)*x(7)*y(5)*y(8)+x(1)^2*y(6)*y(8)+x(1)*x(3)*y(6)*y(8)+x(2)*x(3)*y(6)*y(8)+x(1)*x(5)*y(6)*y(8)+x(3)*x(5)*y(6)*y(8)+x(1)*x(6)*y(6)*y(8)+x(2)*x(6)*y(6)*y(8)+x(5)*x(6)*y(6)*y(8)+x(6)^2*y(6)*y(8)+x(1)*x(7)*y(6)*y(8)+x(2)*x(7)*y(6)*y(8)+x(5)*x(7)*y(6)*y(8)+x(2)*x(8)*y(6)*y(8)+x(3)*x(8)*y(6)*y(8)+x(5)*x(8)*y(6)*y(8)+x(8)*y(1)*y(6)*y(8)+x(1)*y(4)*y(6)*y(8)+x(2)*y(4)*y(6)*y(8)+x(3)*y(4)*y(6)*y(8)+x(5)*y(4)*y(6)*y(8)+x(7)*y(4)*y(6)*y(8)+y(1)*y(4)*y(6)*y(8)+x(2)*y(5)*y(6)*y(8)+x(6)*y(5)*y(6)*y(8)+y(4)*y(5)*y(6)*y(8)+x(1)*y(6)^2*y(8)+x(5)*y(6)^2*y(8)+y(4)*y(6)^2*y(8)+x(1)*x(2)*y(7)*y(8)+x(2)^2*y(7)*y(8)+x(2)*x(5)*y(7)*y(8)+x(1)*x(6)*y(7)*y(8)+x(2)*x(6)*y(7)*y(8)+x(2)*x(7)*y(7)*y(8)+x(6)*x(7)*y(7)*y(8)+x(7)^2*y(7)*y(8)+x(1)*x(8)*y(7)*y(8)+x(8)^2*y(7)*y(8)+x(1)*y(1)*y(7)*y(8)+x(5)*y(1)*y(7)*y(8)+x(1)*y(2)*y(7)*y(8)+x(5)*y(2)*y(7)*y(8)+x(6)*y(2)*y(7)*y(8)+x(1)*y(3)*y(7)*y(8)+x(5)*y(3)*y(7)*y(8)+y(2)*y(3)*y(7)*y(8)+x(1)*y(4)*y(7)*y(8)+x(3)*y(4)*y(7)*y(8)+x(5)*y(4)*y(7)*y(8)+y(3)*y(4)*y(7)*y(8)+x(1)*y(5)*y(7)*y(8)+x(7)*y(5)*y(7)*y(8)+x(2)*y(6)*y(7)*y(8)+x(3)*y(6)*y(7)*y(8)+x(7)*y(6)*y(7)*y(8)+y(4)*y(6)*y(7)*y(8)+y(5)*y(6)*y(7)*y(8)+x(3)*y(7)^2*y(8)+x(5)*y(7)^2*y(8)+x(7)*y(7)^2*y(8)+y(1)*y(7)^2*y(8)+y(4)*y(7)^2*y(8)+x(2)^2*y(8)^2+x(2)*x(3)*y(8)^2+x(1)*x(5)*y(8)^2+x(3)*x(5)*y(8)^2+x(1)*x(6)*y(8)^2+x(2)*x(6)*y(8)^2+x(3)*x(6)*y(8)^2+x(5)*x(6)*y(8)^2+x(1)*x(7)*y(8)^2+x(5)*x(7)*y(8)^2+x(6)*x(7)*y(8)^2+x(3)*x(8)*y(8)^2+x(5)*x(8)*y(8)^2+x(7)*x(8)*y(8)^2+x(6)*y(1)*y(8)^2+x(6)*y(2)*y(8)^2+x(1)*y(3)*y(8)^2+x(2)*y(3)*y(8)^2+x(5)*y(3)*y(8)^2+x(6)*y(3)*y(8)^2+x(7)*y(3)*y(8)^2+y(1)*y(3)*y(8)^2+y(2)*y(3)*y(8)^2+x(1)*y(4)*y(8)^2+x(5)*y(4)*y(8)^2+x(8)*y(4)*y(8)^2+y(4)^2*y(8)^2+x(1)*y(5)*y(8)^2+x(2)*y(5)*y(8)^2+x(5)*y(5)*y(8)^2+x(8)*y(5)*y(8)^2+y(3)*y(5)*y(8)^2+x(1)*y(6)*y(8)^2+x(6)*y(6)*y(8)^2+y(5)*y(6)*y(8)^2+y(6)^2*y(8)^2+x(2)*y(7)*y(8)^2+x(5)*y(7)*y(8)^2+x(6)*y(7)*y(8)^2+y(2)*y(7)*y(8)^2+y(3)*y(7)*y(8)^2+y(4)*y(7)*y(8)^2+y(6)*y(7)*y(8)^2+x(2)*y(8)^3+x(6)*y(8)^3+y(1)*y(8)^3+y(2)*y(8)^3+y(5)*y(8)^3+y(7)*y(8)^3+x(1)*x(2)^2+x(1)^2*x(5)+x(1)*x(2)*x(5)+x(2)*x(5)^2+x(1)^2*x(6)+x(1)*x(2)*x(6)+x(2)*x(6)^2+x(2)*x(5)*x(7)+x(2)*x(6)*x(7)+x(5)*x(6)*x(7)+x(1)*x(2)*x(8)+x(2)*x(3)*x(8)+x(1)*x(5)*x(8)+x(5)^2*x(8)+x(1)*x(6)*x(8)+x(2)*x(6)*x(8)+x(6)^2*x(8)+x(1)*x(7)*x(8)+x(3)*x(7)*x(8)+x(5)*x(7)*x(8)+x(7)^2*x(8)+x(3)*x(8)^2+x(1)^2*y(1)+x(2)^2*y(1)+x(2)*x(5)*y(1)+x(1)*x(7)*y(1)+x(2)*x(7)*y(1)+x(5)*x(7)*y(1)+x(1)*x(8)*y(1)+x(2)*x(8)*y(1)+x(5)*x(8)*y(1)+x(6)*x(8)*y(1)+x(7)*x(8)*y(1)+x(2)^2*y(2)+x(2)*x(5)*y(2)+x(1)*x(6)*y(2)+x(5)*x(6)*y(2)+x(2)*x(7)*y(2)+x(5)*x(7)*y(2)+x(7)^2*y(2)+x(5)*x(8)*y(2)+x(6)*x(8)*y(2)+x(7)*x(8)*y(2)+x(8)^2*y(2)+x(1)*x(5)*y(3)+x(3)*x(5)*y(3)+x(5)^2*y(3)+x(5)*x(6)*y(3)+x(5)*x(7)*y(3)+x(2)*x(8)*y(3)+x(5)*x(8)*y(3)+x(8)^2*y(3)+x(1)*y(1)*y(3)+x(2)*y(1)*y(3)+x(5)*y(1)*y(3)+x(8)*y(1)*y(3)+x(1)*y(2)*y(3)+x(7)*y(2)*y(3)+x(8)*y(2)*y(3)+x(5)*y(3)^2+x(1)^2*y(4)+x(2)*x(5)*y(4)+x(1)*x(6)*y(4)+x(3)*x(6)*y(4)+x(5)*x(6)*y(4)+x(1)*x(7)*y(4)+x(2)*x(7)*y(4)+x(6)*x(7)*y(4)+x(1)*x(8)*y(4)+x(2)*x(8)*y(4)+x(3)*x(8)*y(4)+x(5)*x(8)*y(4)+x(7)*x(8)*y(4)+x(8)^2*y(4)+x(1)*y(1)*y(4)+x(2)*y(1)*y(4)+x(5)*y(1)*y(4)+x(6)*y(1)*y(4)+x(7)*y(1)*y(4)+x(1)*y(2)*y(4)+x(7)*y(2)*y(4)+x(8)*y(2)*y(4)+x(1)*y(3)*y(4)+x(6)*y(3)*y(4)+x(7)*y(3)*y(4)+y(1)*y(3)*y(4)+y(2)*y(3)*y(4)+x(1)*y(4)^2+x(5)*y(4)^2+x(7)*y(4)^2+x(8)*y(4)^2+y(1)*y(4)^2+x(1)^2*y(5)+x(1)*x(5)*y(5)+x(2)*x(5)*y(5)+x(3)*x(5)*y(5)+x(5)^2*y(5)+x(1)*x(6)*y(5)+x(2)*x(6)*y(5)+x(5)*x(6)*y(5)+x(6)^2*y(5)+x(1)*x(7)*y(5)+x(2)*x(7)*y(5)+x(5)*x(7)*y(5)+x(6)*x(7)*y(5)+x(1)*x(8)*y(5)+x(2)*x(8)*y(5)+x(5)*x(8)*y(5)+x(8)^2*y(5)+x(6)*y(1)*y(5)+x(1)*y(2)*y(5)+x(2)*y(2)*y(5)+x(5)*y(3)*y(5)+y(1)*y(3)*y(5)+y(2)*y(3)*y(5)+x(7)*y(4)*y(5)+x(8)*y(4)*y(5)+y(1)*y(4)*y(5)+y(4)^2*y(5)+x(6)*y(5)^2+x(7)*y(5)^2+x(8)*y(5)^2+x(1)^2*y(6)+x(1)*x(2)*y(6)+x(2)^2*y(6)+x(1)*x(3)*y(6)+x(3)*x(5)*y(6)+x(5)^2*y(6)+x(1)*x(6)*y(6)+x(1)*x(7)*y(6)+x(6)*x(7)*y(6)+x(2)*x(8)*y(6)+x(5)*x(8)*y(6)+x(7)*x(8)*y(6)+x(8)^2*y(6)+x(2)*y(1)*y(6)+x(5)*y(1)*y(6)+x(6)*y(1)*y(6)+x(7)*y(1)*y(6)+x(5)*y(2)*y(6)+x(2)*y(3)*y(6)+x(6)*y(3)*y(6)+x(8)*y(3)*y(6)+y(1)*y(3)*y(6)+x(5)*y(4)*y(6)+x(8)*y(4)*y(6)+y(1)*y(4)*y(6)+x(1)*y(5)*y(6)+x(3)*y(5)*y(6)+x(5)*y(5)*y(6)+y(1)*y(5)*y(6)+y(4)*y(5)*y(6)+y(5)^2*y(6)+x(1)*y(6)^2+x(2)*y(6)^2+x(5)*y(6)^2+x(8)*y(6)^2+y(1)*y(6)^2+y(2)*y(6)^2+y(3)*y(6)^2+y(4)*y(6)^2+x(1)*x(2)*y(7)+x(1)*x(3)*y(7)+x(2)*x(5)*y(7)+x(3)*x(5)*y(7)+x(5)^2*y(7)+x(1)*x(6)*y(7)+x(2)*x(6)*y(7)+x(3)*x(6)*y(7)+x(5)*x(6)*y(7)+x(6)^2*y(7)+x(1)*x(7)*y(7)+x(2)*x(7)*y(7)+x(3)*x(7)*y(7)+x(6)*x(8)*y(7)+x(1)*y(1)*y(7)+x(5)*y(1)*y(7)+x(6)*y(1)*y(7)+x(8)*y(1)*y(7)+x(2)*y(2)*y(7)+x(3)*y(2)*y(7)+x(7)*y(2)*y(7)+y(1)*y(2)*y(7)+x(1)*y(3)*y(7)+x(3)*y(3)*y(7)+x(5)*y(3)*y(7)+x(6)*y(3)*y(7)+y(2)*y(3)*y(7)+y(3)^2*y(7)+x(1)*y(4)*y(7)+x(3)*y(4)*y(7)+x(8)*y(4)*y(7)+y(1)*y(4)*y(7)+y(3)*y(4)*y(7)+x(1)*y(5)*y(7)+x(2)*y(5)*y(7)+x(6)*y(5)*y(7)+x(7)*y(5)*y(7)+x(8)*y(5)*y(7)+y(1)*y(5)*y(7)+y(3)*y(5)*y(7)+y(4)*y(5)*y(7)+y(5)^2*y(7)+x(1)*y(6)*y(7)+x(2)*y(6)*y(7)+x(3)*y(6)*y(7)+x(5)*y(6)*y(7)+y(5)*y(6)*y(7)+x(1)*y(7)^2+x(3)*y(7)^2+y(1)*y(7)^2+y(4)*y(7)^2+y(5)*y(7)^2+y(6)*y(7)^2+x(1)^2*y(8)+x(2)^2*y(8)+x(1)*x(3)*y(8)+x(2)*x(3)*y(8)+x(5)^2*y(8)+x(1)*x(6)*y(8)+x(3)*x(6)*y(8)+x(5)*x(6)*y(8)+x(6)^2*y(8)+x(1)*x(7)*y(8)+x(3)*x(7)*y(8)+x(6)*x(7)*y(8)+x(7)^2*y(8)+x(2)*x(8)*y(8)+x(3)*x(8)*y(8)+x(5)*x(8)*y(8)+x(6)*x(8)*y(8)+x(1)*y(1)*y(8)+x(2)*y(1)*y(8)+x(3)*y(1)*y(8)+x(7)*y(1)*y(8)+y(1)^2*y(8)+x(6)*y(2)*y(8)+y(2)^2*y(8)+x(3)*y(3)*y(8)+x(2)*y(4)*y(8)+x(3)*y(4)*y(8)+y(1)*y(4)*y(8)+y(2)*y(4)*y(8)+y(3)*y(4)*y(8)+x(1)*y(5)*y(8)+x(7)*y(5)*y(8)+y(5)^2*y(8)+x(3)*y(6)*y(8)+x(5)*y(6)*y(8)+x(6)*y(6)*y(8)+y(1)*y(6)*y(8)+y(3)*y(6)*y(8)+y(6)^2*y(8)+x(1)*y(7)*y(8)+x(3)*y(7)*y(8)+x(5)*y(7)*y(8)+x(6)*y(7)*y(8)+x(8)*y(7)*y(8)+y(4)*y(7)*y(8)+y(6)*y(7)*y(8)+x(2)*y(8)^2+x(3)*y(8)^2+x(6)*y(8)^2+y(1)*y(8)^2+y(4)*y(8)^2+y(5)*y(8)^2+y(6)*y(8)^2+x(2)^2+x(1)*x(3)+x(2)*x(3)+x(1)*x(5)+x(3)*x(5)+x(5)^2+x(1)*x(6)+x(3)*x(6)+x(2)*x(7)+x(5)*x(7)+x(5)*x(8)+x(7)*x(8)+x(8)^2+x(1)*y(1)+x(2)*y(1)+x(3)*y(1)+x(7)*y(1)+x(8)*y(1)+x(6)*y(2)+x(7)*y(2)+x(8)*y(2)+y(1)*y(2)+y(2)^2+x(1)*y(3)+y(1)*y(3)+y(3)^2+x(1)*y(4)+x(2)*y(4)+x(3)*y(4)+x(5)*y(4)+x(6)*y(4)+y(1)*y(4)+y(2)*y(4)+y(3)*y(4)+x(1)*y(5)+x(5)*y(5)+x(7)*y(5)+x(8)*y(5)+y(2)*y(5)+y(3)*y(5)+y(4)*y(5)+x(2)*y(6)+x(5)*y(6)+x(6)*y(6)+x(8)*y(6)+y(1)*y(6)+y(2)*y(6)+y(3)*y(6)+y(5)*y(6)+y(6)^2+x(2)*y(7)+x(6)*y(7)+x(7)*y(7)+x(8)*y(7)+y(1)*y(7)+y(2)*y(7)+y(3)*y(7)+y(6)*y(7)+y(7)^2+x(3)*y(8)+x(5)*y(8)+x(8)*y(8)+y(2)*y(8)+y(3)*y(8)+y(6)*y(8)+x(3)+y(1)+y(2)+y(4)+y(6)
---
25
---
x(1)^2*y(1)+x(1)*x(2)*y(1)+x(1)*x(5)*y(1)+x(2)*x(5)*y(1)+x(1)^2*y(2)+x(2)^2*y(2)+x(1)*x(5)*y(2)+x(2)*x(5)*y(2)+x(1)*x(6)*y(2)+x(2)*x(6)*y(2)+x(5)*x(6)*y(2)+x(2)*x(7)*y(2)+x(5)*x(7)*y(2)+x(2)*x(8)*y(2)+x(5)*x(8)*y(2)+x(1)*x(8)*y(4)+x(2)*x(8)*y(4)+x(2)*y(1)*y(6)+x(5)*y(1)*y(6)+x(1)*y(2)*y(6)+x(2)*y(2)*y(6)+x(5)*y(2)*y(6)+x(6)*y(2)*y(6)+x(8)*y(2)*y(6)+x(5)*y(4)*y(6)+y(2)*y(4)*y(6)+x(2)*y(5)*y(6)+x(6)*y(5)*y(6)+y(4)*y(5)*y(6)+x(1)^2*y(7)+x(1)*x(2)*y(7)+x(2)*y(2)*y(7)+x(5)*y(2)*y(7)+x(8)*y(2)*y(7)+x(2)*y(4)*y(7)+x(8)*y(4)*y(7)+y(2)*y(4)*y(7)+x(1)*y(5)*y(7)+y(4)*y(5)*y(7)+x(1)*y(6)*y(7)+x(2)*y(6)*y(7)+x(5)*y(6)*y(7)+x(8)*y(6)*y(7)+y(2)*y(6)*y(7)+y(4)*y(6)*y(7)+y(5)*y(6)*y(7)+x(8)*y(7)^2+y(4)*y(7)^2+y(6)*y(7)^2+x(1)*y(1)*y(8)+x(2)*y(1)*y(8)+x(8)*y(1)*y(8)+x(1)*y(2)*y(8)+x(5)*y(2)*y(8)+x(7)*y(2)*y(8)+y(2)^2*y(8)+x(2)*y(4)*y(8)+x(5)*y(4)*y(8)+x(7)*y(4)*y(8)+y(1)*y(4)*y(8)+x(1)*y(5)*y(8)+x(5)*y(5)*y(8)+x(6)*y(5)*y(8)+y(1)*y(5)*y(8)+y(2)*y(5)*y(8)+x(1)*y(6)*y(8)+x(5)*y(6)*y(8)+x(6)*y(6)*y(8)+x(8)*y(6)*y(8)+y(1)*y(6)*y(8)+x(1)*y(7)*y(8)+x(2)*y(7)*y(8)+x(5)*y(7)*y(8)+x(6)*y(7)*y(8)+x(8)*y(7)*y(8)+y(1)*y(7)*y(8)+y(2)*y(7)*y(8)+y(5)*y(7)*y(8)+y(7)^2*y(8)+x(2)*y(8)^2+y(4)*y(8)^2+y(5)*y(8)^2+y(6)*y(8)^2+x(1)*x(2)+x(1)*x(6)+x(2)*y(1)+x(5)*y(1)+x(8)*y(1)+x(2)*y(2)+x(6)*y(2)+x(7)*y(2)+x(8)*y(2)+y(2)^2+x(1)*y(4)+x(6)*y(4)+x(7)*y(4)+y(4)^2+x(1)*y(5)+x(2)*y(5)+x(6)*y(5)+x(7)*y(5)+x(8)*y(5)+y(1)*y(5)+y(4)*y(5)+y(5)^2+x(5)*y(6)+y(6)^2+x(2)*y(7)+x(5)*y(7)+x(6)*y(7)+x(7)*y(7)+x(8)*y(7)+y(1)*y(7)+y(2)*y(7)+y(3)*y(7)+x(1)*y(8)+x(5)*y(8)+x(6)*y(8)+x(7)*y(8)+y(4)*y(8)+y(5)*y(8)+y(6)*y(8)+x(1)+x(2)+x(5)+y(1)
---
26
---
x(1)^2*x(7)+x(1)*x(2)*x(7)+x(1)*x(7)*x(8)+x(2)*x(7)*x(8)+x(1)^2*y(1)+x(1)*x(5)*y(1)+x(2)*x(5)*y(1)+x(1)^2*y(2)+x(1)*x(2)*y(2)+x(1)^2*y(3)+x(1)*x(5)*y(3)+x(2)*x(5)*y(3)+x(1)*x(7)*y(3)+x(2)*x(7)*y(3)+x(5)*x(7)*y(3)+x(6)*x(7)*y(3)+x(7)^2*y(3)+x(2)*x(8)*y(3)+x(5)*x(8)*y(3)+x(7)*x(8)*y(3)+x(8)^2*y(3)+x(1)^2*y(4)+x(1)*x(2)*y(4)+x(5)*y(3)*y(4)+x(6)*y(3)*y(4)+x(7)*y(3)*y(4)+x(1)^2*y(5)+x(1)*x(2)*y(5)+x(1)*x(7)*y(6)+x(5)*x(7)*y(6)+x(7)*x(8)*y(6)+x(8)*y(1)*y(6)+x(1)*y(2)*y(6)+x(2)*y(2)*y(6)+x(6)*y(2)*y(6)+x(8)*y(2)*y(6)+x(6)*y(3)*y(6)+x(1)*y(4)*y(6)+x(5)*y(4)*y(6)+x(6)*y(4)*y(6)+x(8)*y(4)*y(6)+y(1)*y(4)*y(6)+y(2)*y(4)*y(6)+y(3)*y(4)*y(6)+x(1)*y(5)*y(6)+x(5)*y(5)*y(6)+x(6)*y(5)*y(6)+x(8)*y(5)*y(6)+x(5)*y(6)^2+x(6)*y(6)^2+x(1)*x(2)*y(7)+x(1)*x(5)*y(7)+x(2)*x(5)*y(7)+x(5)*x(7)*y(7)+x(6)*x(7)*y(7)+x(7)^2*y(7)+x(1)*x(8)*y(7)+x(5)*x(8)*y(7)+x(7)*x(8)*y(7)+x(8)^2*y(7)+x(8)*y(1)*y(7)+x(8)*y(2)*y(7)+x(1)*y(3)*y(7)+x(2)*y(3)*y(7)+x(5)*y(3)*y(7)+x(7)*y(3)*y(7)+x(1)*y(4)*y(7)+x(5)*y(4)*y(7)+x(6)*y(4)*y(7)+x(7)*y(4)*y(7)+x(8)*y(4)*y(7)+y(1)*y(4)*y(7)+y(2)*y(4)*y(7)+y(3)*y(4)*y(7)+x(1)*y(5)*y(7)+x(8)*y(5)*y(7)+x(1)*y(6)*y(7)+x(2)*y(6)*y(7)+x(6)*y(6)*y(7)+x(8)*y(6)*y(7)+y(1)*y(6)*y(7)+y(2)*y(6)*y(7)+y(3)*y(6)*y(7)+x(1)*y(7)^2+x(5)*y(7)^2+x(7)*y(7)^2+x(1)*x(2)*y(8)+x(1)*x(5)*y(8)+x(2)*x(5)*y(8)+x(2)*x(7)*y(8)+x(6)*x(7)*y(8)+x(2)*x(8)*y(8)+x(5)*x(8)*y(8)+x(7)*x(8)*y(8)+x(8)^2*y(8)+x(1)*y(1)*y(8)+x(2)*y(1)*y(8)+x(5)*y(1)*y(8)+x(6)*y(1)*y(8)+x(2)*y(2)*y(8)+x(5)*y(2)*y(8)+x(6)*y(2)*y(8)+x(2)*y(3)*y(8)+y(2)*y(3)*y(8)+x(1)*y(4)*y(8)+x(2)*y(4)*y(8)+x(5)*y(4)*y(8)+x(6)*y(4)*y(8)+x(7)*y(4)*y(8)+x(1)*y(5)*y(8)+x(2)*y(5)*y(8)+y(1)*y(5)*y(8)+x(1)*y(6)*y(8)+x(5)*y(6)*y(8)+x(8)*y(6)*y(8)+y(1)*y(6)*y(8)+y(3)*y(6)*y(8)+y(4)*y(6)*y(8)+x(1)*y(7)*y(8)+x(2)*y(7)*y(8)+x(5)*y(7)*y(8)+x(6)*y(7)*y(8)+x(7)*y(7)*y(8)+x(8)*y(7)*y(8)+y(1)*y(7)*y(8)+y(2)*y(7)*y(8)+y(4)*y(7)*y(8)+y(7)^2*y(8)+x(1)*y(8)^2+x(2)*y(8)^2+x(5)*y(8)^2+x(6)*y(8)^2+y(2)*y(8)^2+y(3)*y(8)^2+y(6)*y(8)^2+y(7)*y(8)^2+y(8)^3+x(1)^2+x(2)*x(5)+x(2)*x(7)+x(6)*x(7)+x(2)*x(8)+x(5)*x(8)+x(1)*y(1)+x(5)*y(1)+x(6)*y(1)+x(7)*y(1)+x(8)*y(1)+x(2)*y(2)+x(1)*y(3)+x(3)*y(3)+x(5)*y(3)+x(6)*y(3)+x(7)*y(3)+x(8)*y(3)+y(3)^2+x(6)*y(4)+x(7)*y(4)+y(1)*y(4)+x(2)*y(5)+x(3)*y(5)+x(6)*y(5)+x(8)*y(5)+y(1)*y(5)+y(2)*y(5)+y(3)*y(5)+y(5)^2+x(2)*y(6)+x(6)*y(6)+y(1)*y(6)+y(2)*y(6)+y(5)*y(6)+y(1)*y(7)+y(3)*y(7)+y(4)*y(7)+x(5)*y(8)+x(7)*y(8)+x(8)*y(8)+y(2)*y(8)+y(3)*y(8)+y(4)*y(8)+y(6)*y(8)+y(7)*y(8)+y(8)^2+x(3)+x(5)+x(7)+y(1)+y(3)+y(4)
---
27
---
x(1)^2*y(1)+x(1)*x(2)*y(1)+x(1)*x(8)*y(1)+x(2)*x(8)*y(1)+x(1)^2*y(4)+x(1)*x(6)*y(4)+x(2)*x(6)*y(4)+x(6)^2*y(4)+x(2)*x(7)*y(4)+x(5)*x(7)*y(4)+x(7)^2*y(4)+x(1)*x(8)*y(4)+x(2)*x(8)*y(4)+x(5)*x(8)*y(4)+x(6)*x(8)*y(4)+x(7)*x(8)*y(4)+x(8)^2*y(4)+x(5)*y(4)^2+x(6)*y(4)^2+x(7)*y(4)^2+x(1)*x(6)*y(6)+x(2)*x(6)*y(6)+x(6)^2*y(6)+x(1)*x(7)*y(6)+x(5)*x(7)*y(6)+x(2)*x(8)*y(6)+x(6)*x(8)*y(6)+x(1)*y(1)*y(6)+x(2)*y(1)*y(6)+x(8)*y(1)*y(6)+x(5)*y(2)*y(6)+x(6)*y(2)*y(6)+x(5)*y(4)*y(6)+y(1)*y(4)*y(6)+x(1)*y(6)^2+x(5)*y(6)^2+x(8)*y(6)^2+x(1)*x(2)*y(7)+x(1)*x(6)*y(7)+x(2)*x(6)*y(7)+x(6)^2*y(7)+x(2)*x(7)*y(7)+x(5)*x(7)*y(7)+x(7)^2*y(7)+x(5)*x(8)*y(7)+x(6)*x(8)*y(7)+x(7)*x(8)*y(7)+x(8)^2*y(7)+x(2)*y(1)*y(7)+x(5)*y(4)*y(7)+x(6)*y(4)*y(7)+y(1)*y(4)*y(7)+x(2)*y(6)*y(7)+x(5)*y(6)*y(7)+x(8)*y(6)*y(7)+y(1)*y(6)*y(7)+x(1)*y(7)^2+x(7)*y(7)^2+x(1)^2*y(8)+x(1)*x(5)*y(8)+x(2)*x(5)*y(8)+x(1)*x(7)*y(8)+x(2)*x(7)*y(8)+x(5)*x(7)*y(8)+x(6)*x(7)*y(8)+x(7)^2*y(8)+x(1)*x(8)*y(8)+x(5)*x(8)*y(8)+x(7)*x(8)*y(8)+x(8)^2*y(8)+x(6)*y(1)*y(8)+x(7)*y(1)*y(8)+x(1)*y(4)*y(8)+x(2)*y(4)*y(8)+x(6)*y(4)*y(8)+x(8)*y(4)*y(8)+y(4)*y(5)*y(8)+x(7)*y(6)*y(8)+x(8)*y(6)*y(8)+y(2)*y(6)*y(8)+y(6)^2*y(8)+x(1)*y(7)*y(8)+x(2)*y(7)*y(8)+x(5)*y(7)*y(8)+y(1)*y(7)*y(8)+y(2)*y(7)*y(8)+y(4)*y(7)*y(8)+y(6)*y(7)*y(8)+x(1)*y(8)^2+x(6)*y(8)^2+x(7)*y(8)^2+y(2)*y(8)^2+y(4)*y(8)^2+y(7)*y(8)^2+y(8)^3+x(1)^2+x(2)*x(5)+x(2)*x(7)+x(1)*x(8)+x(2)*x(8)+x(6)*x(8)+x(7)*x(8)+x(8)*y(1)+x(1)*y(2)+x(6)*y(2)+x(8)*y(2)+x(1)*y(4)+x(2)*y(4)+x(6)*y(4)+x(7)*y(4)+y(1)*y(4)+y(2)*y(4)+y(4)^2+x(1)*y(5)+x(8)*y(5)+y(5)^2+x(2)*y(6)+x(6)*y(6)+x(7)*y(6)+y(1)*y(6)+y(5)*y(6)+x(2)*y(7)+x(3)*y(7)+x(5)*y(7)+y(1)*y(7)+y(3)*y(7)+y(6)*y(7)+y(7)^2+x(1)*y(8)+x(3)*y(8)+x(7)*y(8)+x(8)*y(8)+y(1)*y(8)+y(4)*y(8)+y(5)*y(8)+y(6)*y(8)+y(8)^2+x(1)+x(6)+x(8)+y(1)+y(4)+y(6)+y(7)+1
---
28
---
x(1)^2*y(2)+x(1)*x(2)*y(2)+x(1)*x(2)*y(5)+x(1)*x(5)*y(5)+x(2)*x(5)*y(5)+x(5)*x(6)*y(6)+x(6)^2*y(6)+x(2)*y(1)*y(6)+x(5)*y(1)*y(6)+x(1)*y(2)*y(6)+x(8)*y(2)*y(6)+x(5)*y(4)*y(6)+x(6)*y(4)*y(6)+y(1)*y(4)*y(6)+x(1)*y(5)*y(6)+y(4)*y(5)*y(6)+x(1)^2*y(7)+x(1)*x(2)*y(7)+x(1)*x(5)*y(7)+x(2)*x(5)*y(7)+x(1)*x(6)*y(7)+x(2)*x(6)*y(7)+x(6)^2*y(7)+x(1)*x(7)*y(7)+x(6)*x(7)*y(7)+x(1)*x(8)*y(7)+x(6)*x(8)*y(7)+x(1)*y(1)*y(7)+x(1)*y(2)*y(7)+x(8)*y(2)*y(7)+y(1)*y(4)*y(7)+x(1)*y(5)*y(7)+y(4)*y(5)*y(7)+x(1)*y(6)*y(7)+x(8)*y(6)*y(7)+y(1)*y(6)*y(7)+y(4)*y(6)*y(7)+y(5)*y(6)*y(7)+x(2)*y(7)^2+x(5)*y(7)^2+x(8)*y(7)^2+y(4)*y(7)^2+y(6)*y(7)^2+x(1)^2*y(8)+x(1)*x(2)*y(8)+x(1)*y(1)*y(8)+x(5)*y(1)*y(8)+x(6)*y(1)*y(8)+x(1)*y(2)*y(8)+x(2)*y(2)*y(8)+x(5)*y(5)*y(8)+x(6)*y(5)*y(8)+y(5)^2*y(8)+x(1)*y(6)*y(8)+x(2)*y(6)*y(8)+x(6)*y(6)*y(8)+x(8)*y(6)*y(8)+y(4)*y(6)*y(8)+y(5)*y(6)*y(8)+x(2)*y(7)*y(8)+x(5)*y(7)*y(8)+x(6)*y(7)*y(8)+x(7)*y(7)*y(8)+y(5)*y(7)*y(8)+y(6)*y(7)*y(8)+x(1)*y(8)^2+x(2)*y(8)^2+x(5)*y(8)^2+y(1)*y(8)^2+y(2)*y(8)^2+y(7)*y(8)^2+y(8)^3+x(2)*x(5)+x(1)*x(8)+x(6)*x(8)+x(2)*y(1)+x(6)*y(1)+x(7)*y(1)+x(1)*y(2)+x(6)*y(2)+x(7)*y(2)+x(8)*y(2)+x(2)*y(4)+x(7)*y(4)+y(4)^2+x(2)*y(5)+x(5)*y(5)+x(8)*y(5)+y(1)*y(5)+y(4)*y(5)+y(5)^2+x(6)*y(6)+y(2)*y(6)+x(1)*y(7)+x(3)*y(7)+x(5)*y(7)+x(6)*y(7)+x(8)*y(7)+y(1)*y(7)+y(2)*y(7)+y(3)*y(7)+y(4)*y(7)+y(6)*y(7)+x(2)*y(8)+x(5)*y(8)+x(7)*y(8)+y(1)*y(8)+y(5)*y(8)+y(7)*y(8)+x(6)+y(7)+y(8)+1
---
29
---
x(1)^2*x(5)*x(7)+x(1)*x(2)*x(5)*x(7)+x(1)^3*x(8)+x(1)*x(2)^2*x(8)+x(1)^2*x(3)*x(8)+x(1)*x(2)*x(3)*x(8)+x(1)^2*x(5)*x(8)+x(1)*x(2)*x(5)*x(8)+x(1)*x(5)*x(7)*x(8)+x(2)*x(5)*x(7)*x(8)+x(1)^2*x(8)^2+x(1)*x(2)*x(8)^2+x(1)*x(6)*x(8)^2+x(2)*x(6)*x(8)^2+x(1)^2*x(2)*y(1)+x(1)*x(2)^2*y(1)+x(1)^2*x(5)*y(1)+x(1)*x(2)*x(5)*y(1)+x(1)^2*x(8)*y(1)+x(1)*x(2)*x(8)*y(1)+x(1)*x(6)*x(8)*y(1)+x(2)*x(6)*x(8)*y(1)+x(1)^2*x(2)*y(2)+x(1)*x(2)^2*y(2)+x(1)*x(2)*x(8)*y(2)+x(2)^2*x(8)*y(2)+x(1)^2*x(5)*y(3)+x(1)*x(5)^2*y(3)+x(2)*x(5)^2*y(3)+x(1)*x(5)*x(7)*y(3)+x(2)*x(5)*x(7)*y(3)+x(5)^2*x(7)*y(3)+x(5)*x(6)*x(7)*y(3)+x(5)*x(7)^2*y(3)+x(2)*x(5)*x(8)*y(3)+x(5)^2*x(8)*y(3)+x(5)*x(7)*x(8)*y(3)+x(1)*x(8)^2*y(3)+x(2)*x(8)^2*y(3)+x(5)*x(8)^2*y(3)+x(1)^3*y(4)+x(1)*x(2)^2*y(4)+x(1)*x(2)*x(6)*y(4)+x(1)*x(5)*x(6)*y(4)+x(2)*x(5)*x(6)*y(4)+x(1)*x(6)*x(7)*y(4)+x(2)*x(6)*x(7)*y(4)+x(5)*x(6)*x(7)*y(4)+x(6)^2*x(7)*y(4)+x(6)*x(7)^2*y(4)+x(1)^2*x(8)*y(4)+x(1)*x(2)*x(8)*y(4)+x(2)*x(6)*x(8)*y(4)+x(5)*x(6)*x(8)*y(4)+x(6)*x(7)*x(8)*y(4)+x(6)*x(8)^2*y(4)+x(1)^2*y(1)*y(4)+x(1)*x(2)*y(1)*y(4)+x(1)^2*y(2)*y(4)+x(1)*x(2)*y(2)*y(4)+x(1)^2*y(3)*y(4)+x(1)*x(2)*y(3)*y(4)+x(5)^2*y(3)*y(4)+x(5)*x(6)*y(3)*y(4)+x(5)*x(7)*y(3)*y(4)+x(1)^2*y(4)^2+x(1)*x(2)*y(4)^2+x(5)*x(6)*y(4)^2+x(6)^2*y(4)^2+x(6)*x(7)*y(4)^2+x(1)^3*y(6)+x(1)^2*x(2)*y(6)+x(1)*x(5)^2*y(6)+x(1)*x(5)*x(6)*y(6)+x(2)*x(5)*x(6)*y(6)+x(2)*x(6)^2*y(6)+x(1)*x(5)*x(7)*y(6)+x(5)^2*x(7)*y(6)+x(5)*x(6)*x(7)*y(6)+x(6)^2*x(7)*y(6)+x(2)^2*x(8)*y(6)+x(1)*x(3)*x(8)*y(6)+x(1)*x(5)*x(8)*y(6)+x(5)*x(7)*x(8)*y(6)+x(2)*x(8)^2*y(6)+x(3)*x(8)^2*y(6)+x(5)*x(8)^2*y(6)+x(8)^3*y(6)+x(1)^2*y(1)*y(6)+x(1)*x(2)*y(1)*y(6)+x(1)*x(6)*y(1)*y(6)+x(2)*x(6)*y(1)*y(6)+x(5)*x(6)*y(1)*y(6)+x(6)^2*y(1)*y(6)+x(2)*x(8)*y(1)*y(6)+x(5)*x(8)*y(1)*y(6)+x(2)^2*y(2)*y(6)+x(1)*x(5)*y(2)*y(6)+x(2)*x(5)*y(2)*y(6)+x(5)^2*y(2)*y(6)+x(2)*x(6)*y(2)*y(6)+x(6)^2*y(2)*y(6)+x(2)*x(8)*y(2)*y(6)+x(5)*x(6)*y(3)*y(6)+x(5)*x(8)*y(3)*y(6)+x(2)*y(2)*y(3)*y(6)+x(6)*y(2)*y(3)*y(6)+x(1)^2*y(4)*y(6)+x(1)*x(2)*y(4)*y(6)+x(2)^2*y(4)*y(6)+x(2)*x(5)*y(4)*y(6)+x(1)*x(6)*y(4)*y(6)+x(2)*x(6)*y(4)*y(6)+x(5)*x(6)*y(4)*y(6)+x(6)^2*y(4)*y(6)+x(2)*x(8)*y(4)*y(6)+x(5)*x(8)*y(4)*y(6)+x(8)^2*y(4)*y(6)+x(5)*y(1)*y(4)*y(6)+x(8)*y(1)*y(4)*y(6)+x(2)*y(2)*y(4)*y(6)+x(8)*y(2)*y(4)*y(6)+x(1)*y(3)*y(4)*y(6)+x(5)*y(3)*y(4)*y(6)+x(8)*y(3)*y(4)*y(6)+y(2)*y(3)*y(4)*y(6)+x(1)*y(4)^2*y(6)+x(5)*y(4)^2*y(6)+y(4)^3*y(6)+x(2)*x(6)*y(5)*y(6)+x(5)*x(6)*y(5)*y(6)+x(2)*x(7)*y(5)*y(6)+x(5)*x(7)*y(5)*y(6)+x(5)*y(4)*y(5)*y(6)+x(7)*y(4)*y(5)*y(6)+x(1)*x(2)*y(6)^2+x(5)^2*y(6)^2+x(1)*x(6)*y(6)^2+x(2)*x(6)*y(6)^2+x(5)*x(6)*y(6)^2+x(6)^2*y(6)^2+x(1)*x(8)*y(6)^2+x(1)*y(1)*y(6)^2+x(8)*y(1)*y(6)^2+x(6)*y(4)*y(6)^2+x(1)*y(6)^3+x(8)*y(6)^3+x(1)^2*x(2)*y(7)+x(1)^2*x(6)*y(7)+x(1)*x(2)*x(6)*y(7)+x(2)*x(5)*x(7)*y(7)+x(1)*x(6)*x(7)*y(7)+x(1)*x(7)^2*y(7)+x(1)*x(3)*x(8)*y(7)+x(1)*x(5)*x(8)*y(7)+x(2)*x(6)*x(8)*y(7)+x(2)*x(7)*x(8)*y(7)+x(1)*x(8)^2*y(7)+x(2)*x(8)^2*y(7)+x(3)*x(8)^2*y(7)+x(5)*x(8)^2*y(7)+x(6)*x(8)^2*y(7)+x(8)^3*y(7)+x(1)*x(2)*y(1)*y(7)+x(2)*x(6)*y(1)*y(7)+x(1)*x(8)*y(1)*y(7)+x(2)*x(8)*y(1)*y(7)+x(5)*x(8)*y(1)*y(7)+x(6)*x(8)*y(1)*y(7)+x(1)^2*y(2)*y(7)+x(2)^2*y(2)*y(7)+x(1)^2*y(3)*y(7)+x(1)*x(2)*y(3)*y(7)+x(1)*x(5)*y(3)*y(7)+x(2)*x(5)*y(3)*y(7)+x(5)^2*y(3)*y(7)+x(5)*x(7)*y(3)*y(7)+x(2)*x(8)*y(3)*y(7)+x(8)^2*y(3)*y(7)+x(1)*y(2)*y(3)*y(7)+x(1)^2*y(4)*y(7)+x(1)*x(2)*y(4)*y(7)+x(2)^2*y(4)*y(7)+x(1)*x(5)*y(4)*y(7)+x(2)*x(5)*y(4)*y(7)+x(1)*x(7)*y(4)*y(7)+x(2)*x(7)*y(4)*y(7)+x(5)*x(7)*y(4)*y(7)+x(6)*x(7)*y(4)*y(7)+x(1)*x(8)*y(4)*y(7)+x(2)*x(8)*y(4)*y(7)+x(6)*x(8)*y(4)*y(7)+x(8)^2*y(4)*y(7)+x(5)*y(1)*y(4)*y(7)+x(8)*y(1)*y(4)*y(7)+x(2)*y(2)*y(4)*y(7)+x(8)*y(2)*y(4)*y(7)+x(1)*y(3)*y(4)*y(7)+x(5)*y(3)*y(4)*y(7)+x(8)*y(3)*y(4)*y(7)+y(2)*y(3)*y(4)*y(7)+x(2)*y(4)^2*y(7)+x(5)*y(4)^2*y(7)+x(6)*y(4)^2*y(7)+y(4)^3*y(7)+x(1)*x(5)*y(5)*y(7)+x(1)*x(7)*y(5)*y(7)+x(1)*x(8)*y(5)*y(7)+x(2)*x(8)*y(5)*y(7)+x(5)*y(4)*y(5)*y(7)+x(7)*y(4)*y(5)*y(7)+x(1)*x(2)*y(6)*y(7)+x(2)^2*y(6)*y(7)+x(1)*x(5)*y(6)*y(7)+x(3)*x(5)*y(6)*y(7)+x(5)^2*y(6)*y(7)+x(1)*x(6)*y(6)*y(7)+x(2)*x(6)*y(6)*y(7)+x(3)*x(6)*y(6)*y(7)+x(5)*x(6)*y(6)*y(7)+x(1)*x(7)*y(6)*y(7)+x(5)*x(7)*y(6)*y(7)+x(2)*x(8)*y(6)*y(7)+x(6)*x(8)*y(6)*y(7)+x(7)*x(8)*y(6)*y(7)+x(8)^2*y(6)*y(7)+x(1)*y(1)*y(6)*y(7)+x(2)*y(1)*y(6)*y(7)+x(1)*y(2)*y(6)*y(7)+x(2)*y(2)*y(6)*y(7)+x(1)*y(3)*y(6)*y(7)+x(6)*y(3)*y(6)*y(7)+x(8)*y(3)*y(6)*y(7)+y(2)*y(3)*y(6)*y(7)+x(1)*y(4)*y(6)*y(7)+x(8)*y(4)*y(6)*y(7)+y(1)*y(4)*y(6)*y(7)+y(4)^2*y(6)*y(7)+x(7)*y(5)*y(6)*y(7)+x(1)*y(6)^2*y(7)+x(2)*y(6)^2*y(7)+x(5)*y(6)^2*y(7)+x(6)*y(6)^2*y(7)+x(8)*y(6)^2*y(7)+y(4)*y(6)^2*y(7)+x(1)^2*y(7)^2+x(1)*x(2)*y(7)^2+x(1)*x(6)*y(7)^2+x(2)*x(7)*y(7)^2+x(5)*x(8)*y(7)^2+x(6)*x(8)*y(7)^2+x(8)^2*y(7)^2+x(8)*y(1)*y(7)^2+x(1)*y(3)*y(7)^2+x(8)*y(3)*y(7)^2+x(1)*y(4)*y(7)^2+x(5)*y(4)*y(7)^2+y(1)*y(4)*y(7)^2+x(2)*y(5)*y(7)^2+x(8)*y(5)*y(7)^2+x(1)*y(6)*y(7)^2+x(6)*y(6)*y(7)^2+x(8)*y(6)*y(7)^2+y(1)*y(6)*y(7)^2+y(6)^2*y(7)^2+x(8)*y(7)^3+y(4)*y(7)^3+y(6)*y(7)^3+x(1)^2*x(2)*y(8)+x(1)^2*x(3)*y(8)+x(1)*x(2)*x(3)*y(8)+x(1)*x(2)*x(5)*y(8)+x(2)^2*x(5)*y(8)+x(1)*x(2)*x(7)*y(8)+x(2)^2*x(7)*y(8)+x(1)*x(5)*x(7)*y(8)+x(2)*x(5)*x(7)*y(8)+x(5)^2*x(7)*y(8)+x(2)*x(6)*x(7)*y(8)+x(2)*x(7)^2*y(8)+x(5)*x(7)^2*y(8)+x(1)^2*x(8)*y(8)+x(1)*x(2)*x(8)*y(8)+x(1)*x(3)*x(8)*y(8)+x(2)*x(3)*x(8)*y(8)+x(2)*x(5)*x(8)*y(8)+x(5)^2*x(8)*y(8)+x(2)*x(7)*x(8)*y(8)+x(6)*x(7)*x(8)*y(8)+x(1)*x(8)^2*y(8)+x(1)*x(2)*y(1)*y(8)+x(2)^2*y(1)*y(8)+x(2)*x(5)*y(1)*y(8)+x(5)^2*y(1)*y(8)+x(1)*x(6)*y(1)*y(8)+x(2)*x(6)*y(1)*y(8)+x(1)*x(7)*y(1)*y(8)+x(6)*x(7)*y(1)*y(8)+x(1)*x(8)*y(1)*y(8)+x(2)*x(8)*y(1)*y(8)+x(1)^2*y(2)*y(8)+x(1)*x(5)*y(2)*y(8)+x(1)*x(6)*y(2)*y(8)+x(2)*x(6)*y(2)*y(8)+x(2)*x(7)*y(2)*y(8)+x(1)*x(2)*y(3)*y(8)+x(2)^2*y(3)*y(8)+x(1)*x(5)*y(3)*y(8)+x(1)*x(6)*y(3)*y(8)+x(2)*x(6)*y(3)*y(8)+x(5)*x(6)*y(3)*y(8)+x(2)*x(7)*y(3)*y(8)+x(5)*x(7)*y(3)*y(8)+x(7)*x(8)*y(3)*y(8)+x(1)*y(2)*y(3)*y(8)+x(6)*y(2)*y(3)*y(8)+x(2)^2*y(4)*y(8)+x(1)*x(5)*y(4)*y(8)+x(5)^2*y(4)*y(8)+x(1)*x(6)*y(4)*y(8)+x(5)*x(6)*y(4)*y(8)+x(2)*x(7)*y(4)*y(8)+x(2)*x(8)*y(4)*y(8)+x(5)*x(8)*y(4)*y(8)+x(6)*x(8)*y(4)*y(8)+x(1)*y(1)*y(4)*y(8)+x(2)*y(1)*y(4)*y(8)+x(1)*y(2)*y(4)*y(8)+x(2)*y(2)*y(4)*y(8)+x(6)*y(2)*y(4)*y(8)+x(1)*y(3)*y(4)*y(8)+x(2)*y(3)*y(4)*y(8)+x(2)*y(4)^2*y(8)+x(5)*y(4)^2*y(8)+x(6)*y(4)^2*y(8)+x(1)*x(5)*y(5)*y(8)+x(5)^2*y(5)*y(8)+x(5)*x(6)*y(5)*y(8)+x(1)*x(7)*y(5)*y(8)+x(5)*x(7)*y(5)*y(8)+x(6)*x(7)*y(5)*y(8)+x(1)^2*y(6)*y(8)+x(1)*x(3)*y(6)*y(8)+x(2)*x(3)*y(6)*y(8)+x(1)*x(5)*y(6)*y(8)+x(3)*x(5)*y(6)*y(8)+x(1)*x(6)*y(6)*y(8)+x(2)*x(6)*y(6)*y(8)+x(5)*x(6)*y(6)*y(8)+x(6)^2*y(6)*y(8)+x(1)*x(7)*y(6)*y(8)+x(2)*x(7)*y(6)*y(8)+x(5)*x(7)*y(6)*y(8)+x(2)*x(8)*y(6)*y(8)+x(3)*x(8)*y(6)*y(8)+x(5)*x(8)*y(6)*y(8)+x(8)*y(1)*y(6)*y(8)+x(1)*y(4)*y(6)*y(8)+x(2)*y(4)*y(6)*y(8)+x(3)*y(4)*y(6)*y(8)+x(5)*y(4)*y(6)*y(8)+x(7)*y(4)*y(6)*y(8)+y(1)*y(4)*y(6)*y(8)+x(2)*y(5)*y(6)*y(8)+x(6)*y(5)*y(6)*y(8)+y(4)*y(5)*y(6)*y(8)+x(1)*y(6)^2*y(8)+x(5)*y(6)^2*y(8)+y(4)*y(6)^2*y(8)+x(1)*x(2)*y(7)*y(8)+x(2)^2*y(7)*y(8)+x(2)*x(5)*y(7)*y(8)+x(1)*x(6)*y(7)*y(8)+x(2)*x(6)*y(7)*y(8)+x(2)*x(7)*y(7)*y(8)+x(6)*x(7)*y(7)*y(8)+x(7)^2*y(7)*y(8)+x(1)*x(8)*y(7)*y(8)+x(8)^2*y(7)*y(8)+x(1)*y(1)*y(7)*y(8)+x(5)*y(1)*y(7)*y(8)+x(1)*y(2)*y(7)*y(8)+x(5)*y(2)*y(7)*y(8)+x(6)*y(2)*y(7)*y(8)+x(1)*y(3)*y(7)*y(8)+x(5)*y(3)*y(7)*y(8)+y(2)*y(3)*y(7)*y(8)+x(1)*y(4)*y(7)*y(8)+x(3)*y(4)*y(7)*y(8)+x(5)*y(4)*y(7)*y(8)+y(3)*y(4)*y(7)*y(8)+x(1)*y(5)*y(7)*y(8)+x(7)*y(5)*y(7)*y(8)+x(2)*y(6)*y(7)*y(8)+x(3)*y(6)*y(7)*y(8)+x(7)*y(6)*y(7)*y(8)+y(4)*y(6)*y(7)*y(8)+y(5)*y(6)*y(7)*y(8)+x(3)*y(7)^2*y(8)+x(5)*y(7)^2*y(8)+x(7)*y(7)^2*y(8)+y(1)*y(7)^2*y(8)+y(4)*y(7)^2*y(8)+x(2)^2*y(8)^2+x(2)*x(3)*y(8)^2+x(1)*x(5)*y(8)^2+x(3)*x(5)*y(8)^2+x(1)*x(6)*y(8)^2+x(2)*x(6)*y(8)^2+x(3)*x(6)*y(8)^2+x(5)*x(6)*y(8)^2+x(1)*x(7)*y(8)^2+x(5)*x(7)*y(8)^2+x(6)*x(7)*y(8)^2+x(3)*x(8)*y(8)^2+x(5)*x(8)*y(8)^2+x(7)*x(8)*y(8)^2+x(6)*y(1)*y(8)^2+x(6)*y(2)*y(8)^2+x(1)*y(3)*y(8)^2+x(2)*y(3)*y(8)^2+x(5)*y(3)*y(8)^2+x(6)*y(3)*y(8)^2+x(7)*y(3)*y(8)^2+y(1)*y(3)*y(8)^2+y(2)*y(3)*y(8)^2+x(1)*y(4)*y(8)^2+x(5)*y(4)*y(8)^2+x(8)*y(4)*y(8)^2+y(4)^2*y(8)^2+x(1)*y(5)*y(8)^2+x(2)*y(5)*y(8)^2+x(5)*y(5)*y(8)^2+x(8)*y(5)*y(8)^2+y(3)*y(5)*y(8)^2+x(1)*y(6)*y(8)^2+x(6)*y(6)*y(8)^2+y(5)*y(6)*y(8)^2+y(6)^2*y(8)^2+x(2)*y(7)*y(8)^2+x(5)*y(7)*y(8)^2+x(6)*y(7)*y(8)^2+y(2)*y(7)*y(8)^2+y(3)*y(7)*y(8)^2+y(4)*y(7)*y(8)^2+y(6)*y(7)*y(8)^2+x(2)*y(8)^3+x(6)*y(8)^3+y(1)*y(8)^3+y(2)*y(8)^3+y(5)*y(8)^3+y(7)*y(8)^3+x(1)^2*x(2)+x(1)^2*x(3)+x(1)*x(2)*x(3)+x(1)^2*x(5)+x(1)*x(2)*x(5)+x(2)*x(5)^2+x(1)^2*x(6)+x(1)*x(2)*x(6)+x(2)*x(6)^2+x(2)*x(5)*x(7)+x(2)*x(6)*x(7)+x(5)*x(6)*x(7)+x(1)^2*x(8)+x(2)*x(3)*x(8)+x(1)*x(5)*x(8)+x(5)^2*x(8)+x(6)^2*x(8)+x(1)*x(7)*x(8)+x(3)*x(7)*x(8)+x(5)*x(7)*x(8)+x(7)^2*x(8)+x(3)*x(8)^2+x(1)*x(2)*y(1)+x(2)^2*y(1)+x(2)*x(5)*y(1)+x(1)*x(7)*y(1)+x(2)*x(7)*y(1)+x(5)*x(7)*y(1)+x(1)*x(8)*y(1)+x(2)*x(8)*y(1)+x(5)*x(8)*y(1)+x(6)*x(8)*y(1)+x(7)*x(8)*y(1)+x(1)^2*y(2)+x(1)*x(2)*y(2)+x(2)^2*y(2)+x(2)*x(5)*y(2)+x(2)*x(6)*y(2)+x(5)*x(6)*y(2)+x(6)^2*y(2)+x(1)*x(7)*y(2)+x(2)*x(7)*y(2)+x(5)*x(7)*y(2)+x(6)*x(7)*y(2)+x(7)^2*y(2)+x(2)*x(8)*y(2)+x(5)*x(8)*y(2)+x(7)*x(8)*y(2)+x(8)^2*y(2)+x(1)*x(5)*y(3)+x(3)*x(5)*y(3)+x(5)^2*y(3)+x(5)*x(6)*y(3)+x(5)*x(7)*y(3)+x(2)*x(8)*y(3)+x(5)*x(8)*y(3)+x(8)^2*y(3)+x(1)*y(1)*y(3)+x(2)*y(1)*y(3)+x(5)*y(1)*y(3)+x(8)*y(1)*y(3)+x(1)*y(2)*y(3)+x(7)*y(2)*y(3)+x(8)*y(2)*y(3)+x(5)*y(3)^2+x(1)*x(2)*y(4)+x(2)*x(5)*y(4)+x(1)*x(6)*y(4)+x(3)*x(6)*y(4)+x(5)*x(6)*y(4)+x(1)*x(7)*y(4)+x(2)*x(7)*y(4)+x(6)*x(7)*y(4)+x(1)*x(8)*y(4)+x(2)*x(8)*y(4)+x(3)*x(8)*y(4)+x(5)*x(8)*y(4)+x(7)*x(8)*y(4)+x(8)^2*y(4)+x(1)*y(1)*y(4)+x(2)*y(1)*y(4)+x(5)*y(1)*y(4)+x(6)*y(1)*y(4)+x(7)*y(1)*y(4)+x(1)*y(2)*y(4)+x(7)*y(2)*y(4)+x(8)*y(2)*y(4)+x(1)*y(3)*y(4)+x(6)*y(3)*y(4)+x(7)*y(3)*y(4)+y(1)*y(3)*y(4)+y(2)*y(3)*y(4)+x(1)*y(4)^2+x(5)*y(4)^2+x(7)*y(4)^2+x(8)*y(4)^2+y(1)*y(4)^2+x(1)*x(2)*y(5)+x(1)*x(5)*y(5)+x(2)*x(5)*y(5)+x(3)*x(5)*y(5)+x(5)^2*y(5)+x(1)*x(6)*y(5)+x(2)*x(6)*y(5)+x(5)*x(6)*y(5)+x(6)^2*y(5)+x(1)*x(7)*y(5)+x(2)*x(7)*y(5)+x(5)*x(7)*y(5)+x(6)*x(7)*y(5)+x(1)*x(8)*y(5)+x(2)*x(8)*y(5)+x(5)*x(8)*y(5)+x(8)^2*y(5)+x(6)*y(1)*y(5)+x(1)*y(2)*y(5)+x(2)*y(2)*y(5)+x(5)*y(3)*y(5)+y(1)*y(3)*y(5)+y(2)*y(3)*y(5)+x(7)*y(4)*y(5)+x(8)*y(4)*y(5)+y(1)*y(4)*y(5)+y(4)^2*y(5)+x(6)*y(5)^2+x(7)*y(5)^2+x(8)*y(5)^2+x(1)^2*y(6)+x(1)*x(5)*y(6)+x(2)*x(5)*y(6)+x(3)*x(5)*y(6)+x(5)^2*y(6)+x(6)^2*y(6)+x(1)*x(7)*y(6)+x(6)*x(7)*y(6)+x(1)*x(8)*y(6)+x(3)*x(8)*y(6)+x(6)*x(8)*y(6)+x(7)*x(8)*y(6)+x(1)*y(1)*y(6)+x(5)*y(1)*y(6)+x(7)*y(1)*y(6)+x(8)*y(1)*y(6)+x(5)*y(2)*y(6)+x(6)*y(2)*y(6)+x(2)*y(3)*y(6)+x(6)*y(3)*y(6)+x(8)*y(3)*y(6)+y(1)*y(3)*y(6)+x(1)*y(4)*y(6)+x(5)*y(4)*y(6)+x(6)*y(4)*y(6)+y(4)^2*y(6)+x(3)*y(5)*y(6)+x(5)*y(5)*y(6)+x(6)*y(5)*y(6)+x(8)*y(5)*y(6)+y(1)*y(5)*y(6)+y(5)^2*y(6)+x(1)*y(6)^2+x(2)*y(6)^2+x(5)*y(6)^2+x(8)*y(6)^2+y(1)*y(6)^2+y(2)*y(6)^2+y(3)*y(6)^2+y(4)*y(6)^2+x(1)^2*y(7)+x(1)*x(2)*y(7)+x(1)*x(5)*y(7)+x(3)*x(5)*y(7)+x(5)^2*y(7)+x(1)*x(6)*y(7)+x(3)*x(6)*y(7)+x(5)*x(6)*y(7)+x(6)^2*y(7)+x(3)*x(7)*y(7)+x(5)*x(7)*y(7)+x(6)*x(7)*y(7)+x(7)^2*y(7)+x(2)*x(8)*y(7)+x(3)*x(8)*y(7)+x(5)*x(8)*y(7)+x(7)*x(8)*y(7)+x(1)*y(1)*y(7)+x(5)*y(1)*y(7)+x(6)*y(1)*y(7)+x(2)*y(2)*y(7)+x(3)*y(2)*y(7)+x(5)*y(2)*y(7)+x(7)*y(2)*y(7)+x(8)*y(2)*y(7)+y(1)*y(2)*y(7)+x(1)*y(3)*y(7)+x(3)*y(3)*y(7)+x(5)*y(3)*y(7)+x(6)*y(3)*y(7)+y(2)*y(3)*y(7)+y(3)^2*y(7)+x(1)*y(4)*y(7)+x(2)*y(4)*y(7)+x(3)*y(4)*y(7)+x(5)*y(4)*y(7)+x(6)*y(4)*y(7)+x(7)*y(4)*y(7)+y(3)*y(4)*y(7)+y(4)^2*y(7)+x(1)*y(5)*y(7)+x(6)*y(5)*y(7)+x(7)*y(5)*y(7)+y(1)*y(5)*y(7)+y(3)*y(5)*y(7)+y(5)^2*y(7)+x(1)*y(6)*y(7)+x(2)*y(6)*y(7)+x(3)*y(6)*y(7)+x(5)*y(6)*y(7)+x(6)*y(6)*y(7)+y(1)*y(6)*y(7)+y(4)*y(6)*y(7)+x(1)*y(7)^2+x(3)*y(7)^2+x(5)*y(7)^2+x(7)*y(7)^2+x(8)*y(7)^2+y(1)*y(7)^2+y(4)*y(7)^2+y(5)*y(7)^2+y(6)*y(7)^2+x(1)*x(2)*y(8)+x(2)*x(5)*y(8)+x(5)^2*y(8)+x(1)*x(6)*y(8)+x(3)*x(6)*y(8)+x(6)^2*y(8)+x(1)*x(7)*y(8)+x(3)*x(7)*y(8)+x(7)^2*y(8)+x(2)*x(8)*y(8)+x(3)*x(8)*y(8)+x(5)*x(8)*y(8)+x(6)*x(8)*y(8)+x(1)*y(1)*y(8)+x(3)*y(1)*y(8)+x(5)*y(1)*y(8)+x(6)*y(1)*y(8)+x(7)*y(1)*y(8)+y(1)^2*y(8)+x(1)*y(2)*y(8)+x(2)*y(2)*y(8)+x(5)*y(2)*y(8)+x(6)*y(2)*y(8)+x(7)*y(2)*y(8)+x(8)*y(2)*y(8)+x(3)*y(3)*y(8)+x(3)*y(4)*y(8)+x(5)*y(4)*y(8)+x(6)*y(4)*y(8)+y(1)*y(4)*y(8)+y(2)*y(4)*y(8)+y(3)*y(4)*y(8)+x(1)*y(5)*y(8)+x(2)*y(5)*y(8)+x(5)*y(5)*y(8)+x(6)*y(5)*y(8)+x(7)*y(5)*y(8)+x(3)*y(6)*y(8)+x(6)*y(6)*y(8)+x(8)*y(6)*y(8)+y(1)*y(6)*y(8)+y(2)*y(6)*y(8)+y(3)*y(6)*y(8)+y(5)*y(6)*y(8)+y(6)^2*y(8)+x(1)*y(7)*y(8)+x(2)*y(7)*y(8)+x(5)*y(7)*y(8)+x(6)*y(7)*y(8)+x(7)*y(7)*y(8)+x(8)*y(7)*y(8)+y(2)*y(7)*y(8)+y(4)*y(7)*y(8)+y(5)*y(7)*y(8)+y(6)*y(7)*y(8)+x(3)*y(8)^2+y(1)*y(8)^2+y(2)*y(8)^2+y(5)*y(8)^2+y(6)*y(8)^2+x(1)*x(2)+x(1)*x(3)+x(2)*x(5)+x(3)*x(5)+x(5)^2+x(1)*x(6)+x(2)*x(6)+x(3)*x(6)+x(5)*x(6)+x(6)^2+x(3)*x(7)+x(7)^2+x(1)*x(8)+x(3)*x(8)+x(5)*x(8)+x(7)*x(8)+x(1)*y(1)+x(2)*y(1)+x(3)*y(1)+x(6)*y(1)+x(1)*y(2)+x(7)*y(2)+x(8)*y(2)+y(1)*y(2)+y(2)^2+x(1)*y(3)+y(1)*y(3)+y(3)^2+x(1)*y(4)+x(7)*y(4)+x(8)*y(4)+y(1)*y(4)+y(2)*y(4)+y(3)*y(4)+x(2)*y(5)+x(3)*y(5)+x(5)*y(5)+x(6)*y(5)+y(3)*y(5)+y(4)*y(5)+y(5)^2+x(1)*y(6)+x(2)*y(6)+x(3)*y(6)+x(5)*y(6)+x(7)*y(6)+y(3)*y(6)+y(4)*y(6)+y(6)^2+x(1)*y(7)+x(2)*y(7)+x(3)*y(7)+x(8)*y(7)+y(2)*y(7)+y(4)*y(7)+y(5)*y(7)+y(6)*y(7)+y(7)^2+x(1)*y(8)+x(2)*y(8)+x(3)*y(8)+x(5)*y(8)+x(7)*y(8)+y(1)*y(8)+y(2)*y(8)+y(3)*y(8)+y(4)*y(8)+y(5)*y(8)+y(6)*y(8)+y(7)*y(8)+y(8)^2+x(3)+x(5)+x(6)+y(2)+y(3)+y(4)+y(5)+y(7)
---
30
---
x(1)^2*x(8)+x(1)*x(2)*x(8)+x(1)^2*y(1)+x(1)*x(2)*y(1)+x(1)*x(2)*y(4)+x(1)*x(5)*y(4)+x(2)*x(5)*y(4)+x(1)*x(7)*y(4)+x(2)*x(7)*y(4)+x(5)*x(7)*y(4)+x(6)*x(7)*y(4)+x(7)^2*y(4)+x(1)*x(8)*y(4)+x(5)*x(8)*y(4)+x(7)*x(8)*y(4)+x(8)^2*y(4)+x(5)*y(4)^2+x(6)*y(4)^2+x(7)*y(4)^2+x(1)^2*y(5)+x(1)*x(2)*y(5)+x(1)^2*y(6)+x(1)*x(2)*y(6)+x(2)*x(8)*y(6)+x(5)*x(8)*y(6)+x(6)*x(8)*y(6)+x(8)^2*y(6)+x(1)*y(1)*y(6)+x(2)*y(1)*y(6)+x(5)*y(1)*y(6)+x(6)*y(1)*y(6)+x(8)*y(1)*y(6)+x(1)*y(4)*y(6)+x(5)*y(4)*y(6)+x(6)*y(4)*y(6)+x(8)*y(4)*y(6)+y(4)^2*y(6)+x(1)*y(5)*y(6)+x(2)*y(5)*y(6)+x(6)*y(5)*y(6)+x(8)*y(5)*y(6)+y(4)*y(5)*y(6)+x(1)*y(6)^2+x(2)*y(6)^2+x(5)*y(6)^2+x(6)*y(6)^2+x(8)*y(6)^2+y(4)*y(6)^2+x(2)*x(8)*y(7)+x(8)^2*y(7)+x(1)*y(1)*y(7)+x(2)*y(1)*y(7)+x(8)*y(1)*y(7)+x(5)*y(4)*y(7)+x(7)*y(4)*y(7)+y(4)^2*y(7)+x(8)*y(5)*y(7)+y(4)*y(5)*y(7)+x(5)*y(6)*y(7)+y(5)*y(6)*y(7)+y(6)^2*y(7)+x(8)*y(7)^2+x(1)*x(8)*y(8)+x(2)*x(8)*y(8)+x(1)*y(1)*y(8)+x(2)*y(1)*y(8)+x(1)*y(4)*y(8)+x(2)*y(4)*y(8)+x(5)*y(4)*y(8)+x(7)*y(4)*y(8)+y(2)*y(4)*y(8)+x(2)*y(5)*y(8)+x(5)*y(5)*y(8)+x(6)*y(5)*y(8)+y(1)*y(5)*y(8)+x(5)*y(6)*y(8)+x(7)*y(6)*y(8)+y(1)*y(6)*y(8)+y(4)*y(6)*y(8)+x(2)*y(7)*y(8)+x(5)*y(7)*y(8)+x(7)*y(7)*y(8)+y(1)*y(7)*y(8)+y(4)*y(7)*y(8)+y(5)*y(7)*y(8)+y(6)*y(7)*y(8)+y(7)^2*y(8)+x(5)*y(8)^2+x(8)*y(8)^2+y(1)*y(8)^2+y(4)*y(8)^2+y(5)*y(8)^2+y(6)*y(8)^2+x(5)*x(8)+x(6)*y(1)+x(7)*y(1)+x(1)*y(2)+x(2)*y(2)+x(6)*y(2)+x(7)*y(2)+x(8)*y(2)+x(2)*y(4)+x(3)*y(4)+x(5)*y(4)+x(6)*y(4)+x(8)*y(4)+y(1)*y(4)+y(3)*y(4)+y(4)^2+x(1)*y(5)+x(5)*y(5)+y(4)*y(5)+x(2)*y(6)+x(3)*y(6)+x(5)*y(6)+x(6)*y(6)+x(7)*y(6)+y(2)*y(6)+y(4)*y(6)+y(6)^2+x(3)*y(7)+x(6)*y(7)+x(7)*y(7)+x(8)*y(7)+y(1)*y(7)+y(4)*y(7)+x(2)*y(8)+x(3)*y(8)+x(8)*y(8)+y(4)*y(8)+y(6)*y(8)+y(7)*y(8)+x(1)+x(5)+x(6)+x(7)+y(1)+y(8)
---
31
---
x(1)^2*y(1)+x(1)*x(2)*y(1)+x(1)^2*y(2)+x(1)*x(2)*y(2)+x(1)*x(8)*y(2)+x(2)*x(8)*y(2)+x(1)^2*y(4)+x(1)*x(5)*y(4)+x(2)*x(5)*y(4)+x(1)*x(7)*y(4)+x(2)*x(7)*y(4)+x(5)*x(7)*y(4)+x(6)*x(7)*y(4)+x(7)^2*y(4)+x(1)*x(8)*y(4)+x(5)*x(8)*y(4)+x(7)*x(8)*y(4)+x(8)^2*y(4)+x(5)*y(4)^2+x(6)*y(4)^2+x(7)*y(4)^2+x(1)^2*y(5)+x(1)*x(2)*y(5)+x(1)*x(5)*y(5)+x(2)*x(5)*y(5)+x(1)^2*y(6)+x(2)^2*y(6)+x(1)*x(5)*y(6)+x(2)*x(5)*y(6)+x(1)*x(6)*y(6)+x(2)*x(6)*y(6)+x(6)^2*y(6)+x(2)*x(7)*y(6)+x(5)*x(7)*y(6)+x(2)*x(8)*y(6)+x(5)*x(8)*y(6)+x(1)*y(1)*y(6)+x(2)*y(1)*y(6)+x(5)*y(1)*y(6)+x(8)*y(1)*y(6)+x(1)*y(2)*y(6)+x(2)*y(2)*y(6)+x(5)*y(2)*y(6)+x(6)*y(2)*y(6)+x(8)*y(2)*y(6)+y(1)*y(4)*y(6)+y(2)*y(4)*y(6)+y(4)^2*y(6)+x(2)*y(5)*y(6)+x(6)*y(5)*y(6)+x(1)*y(6)^2+x(2)*y(6)^2+x(5)*y(6)^2+x(6)*y(6)^2+x(8)*y(6)^2+y(4)*y(6)^2+x(8)*y(1)*y(7)+x(2)*y(2)*y(7)+x(1)*y(4)*y(7)+x(5)*y(4)*y(7)+x(7)*y(4)*y(7)+x(8)*y(4)*y(7)+y(1)*y(4)*y(7)+y(2)*y(4)*y(7)+y(4)^2*y(7)+x(8)*y(6)*y(7)+y(1)*y(6)*y(7)+y(2)*y(6)*y(7)+y(4)*y(6)*y(7)+y(6)^2*y(7)+x(1)*y(7)^2+y(4)*y(7)^2+y(6)*y(7)^2+x(1)^2*y(8)+x(1)*x(2)*y(8)+x(1)*x(6)*y(8)+x(2)*x(6)*y(8)+x(6)^2*y(8)+x(1)*x(7)*y(8)+x(6)*x(7)*y(8)+x(1)*x(8)*y(8)+x(6)*x(8)*y(8)+x(2)*y(1)*y(8)+x(5)*y(1)*y(8)+x(6)*y(1)*y(8)+x(6)*y(2)*y(8)+x(7)*y(2)*y(8)+x(1)*y(4)*y(8)+x(2)*y(4)*y(8)+x(5)*y(4)*y(8)+x(7)*y(4)*y(8)+y(2)*y(4)*y(8)+x(1)*y(5)*y(8)+x(2)*y(5)*y(8)+x(8)*y(5)*y(8)+y(4)*y(5)*y(8)+y(5)^2*y(8)+x(5)*y(6)*y(8)+x(7)*y(6)*y(8)+x(8)*y(6)*y(8)+y(2)*y(6)*y(8)+y(4)*y(6)*y(8)+x(1)*y(7)*y(8)+x(2)*y(7)*y(8)+x(8)*y(7)*y(8)+y(1)*y(7)*y(8)+x(2)*y(8)^2+x(6)*y(8)^2+x(7)*y(8)^2+x(8)*y(8)^2+y(2)*y(8)^2+y(4)*y(8)^2+y(6)*y(8)^2+y(8)^3+x(1)^2+x(1)*x(2)+x(1)*x(5)+x(2)*x(5)+x(5)*x(6)+x(5)*x(8)+x(1)*y(1)+x(7)*y(1)+x(8)*y(1)+x(2)*y(2)+x(8)*y(2)+x(3)*y(4)+x(5)*y(4)+x(6)*y(4)+x(8)*y(4)+y(1)*y(4)+y(3)*y(4)+y(4)^2+y(4)*y(5)+y(5)^2+x(1)*y(6)+x(2)*y(6)+x(8)*y(6)+y(4)*y(6)+y(5)*y(6)+x(2)*y(7)+x(5)*y(7)+x(7)*y(7)+x(8)*y(7)+y(2)*y(7)+x(1)*y(8)+x(2)*y(8)+x(3)*y(8)+x(5)*y(8)+x(8)*y(8)+y(1)*y(8)+y(4)*y(8)+y(5)*y(8)+y(6)*y(8)+y(7)*y(8)+y(8)^2+x(5)+x(6)+x(8)+y(2)+y(4)+y(6)+y(7)
---
32
---
x(1)^2*x(5)*x(7)+x(1)*x(2)*x(5)*x(7)+x(1)^3*x(8)+x(1)*x(2)^2*x(8)+x(1)^2*x(3)*x(8)+x(1)*x(2)*x(3)*x(8)+x(1)^2*x(5)*x(8)+x(1)*x(2)*x(5)*x(8)+x(1)*x(5)*x(7)*x(8)+x(2)*x(5)*x(7)*x(8)+x(1)^2*x(8)^2+x(1)*x(2)*x(8)^2+x(1)*x(6)*x(8)^2+x(2)*x(6)*x(8)^2+x(1)^2*x(2)*y(1)+x(1)*x(2)^2*y(1)+x(1)^2*x(5)*y(1)+x(1)*x(2)*x(5)*y(1)+x(1)^2*x(8)*y(1)+x(1)*x(2)*x(8)*y(1)+x(1)*x(6)*x(8)*y(1)+x(2)*x(6)*x(8)*y(1)+x(1)^2*x(2)*y(2)+x(1)*x(2)^2*y(2)+x(1)*x(2)*x(8)*y(2)+x(2)^2*x(8)*y(2)+x(1)^2*x(5)*y(3)+x(1)*x(5)^2*y(3)+x(2)*x(5)^2*y(3)+x(1)*x(5)*x(7)*y(3)+x(2)*x(5)*x(7)*y(3)+x(5)^2*x(7)*y(3)+x(5)*x(6)*x(7)*y(3)+x(5)*x(7)^2*y(3)+x(2)*x(5)*x(8)*y(3)+x(5)^2*x(8)*y(3)+x(5)*x(7)*x(8)*y(3)+x(1)*x(8)^2*y(3)+x(2)*x(8)^2*y(3)+x(5)*x(8)^2*y(3)+x(1)^3*y(4)+x(1)*x(2)^2*y(4)+x(1)*x(2)*x(6)*y(4)+x(1)*x(5)*x(6)*y(4)+x(2)*x(5)*x(6)*y(4)+x(1)*x(6)*x(7)*y(4)+x(2)*x(6)*x(7)*y(4)+x(5)*x(6)*x(7)*y(4)+x(6)^2*x(7)*y(4)+x(6)*x(7)^2*y(4)+x(1)^2*x(8)*y(4)+x(1)*x(2)*x(8)*y(4)+x(2)*x(6)*x(8)*y(4)+x(5)*x(6)*x(8)*y(4)+x(6)*x(7)*x(8)*y(4)+x(6)*x(8)^2*y(4)+x(1)^2*y(1)*y(4)+x(1)*x(2)*y(1)*y(4)+x(1)^2*y(2)*y(4)+x(1)*x(2)*y(2)*y(4)+x(1)^2*y(3)*y(4)+x(1)*x(2)*y(3)*y(4)+x(5)^2*y(3)*y(4)+x(5)*x(6)*y(3)*y(4)+x(5)*x(7)*y(3)*y(4)+x(1)^2*y(4)^2+x(1)*x(2)*y(4)^2+x(5)*x(6)*y(4)^2+x(6)^2*y(4)^2+x(6)*x(7)*y(4)^2+x(1)^3*y(6)+x(1)^2*x(2)*y(6)+x(1)*x(5)^2*y(6)+x(1)*x(5)*x(6)*y(6)+x(2)*x(5)*x(6)*y(6)+x(2)*x(6)^2*y(6)+x(1)*x(5)*x(7)*y(6)+x(5)^2*x(7)*y(6)+x(5)*x(6)*x(7)*y(6)+x(6)^2*x(7)*y(6)+x(2)^2*x(8)*y(6)+x(1)*x(3)*x(8)*y(6)+x(1)*x(5)*x(8)*y(6)+x(5)*x(7)*x(8)*y(6)+x(2)*x(8)^2*y(6)+x(3)*x(8)^2*y(6)+x(5)*x(8)^2*y(6)+x(8)^3*y(6)+x(1)^2*y(1)*y(6)+x(1)*x(2)*y(1)*y(6)+x(1)*x(6)*y(1)*y(6)+x(2)*x(6)*y(1)*y(6)+x(5)*x(6)*y(1)*y(6)+x(6)^2*y(1)*y(6)+x(2)*x(8)*y(1)*y(6)+x(5)*x(8)*y(1)*y(6)+x(2)^2*y(2)*y(6)+x(1)*x(5)*y(2)*y(6)+x(2)*x(5)*y(2)*y(6)+x(5)^2*y(2)*y(6)+x(2)*x(6)*y(2)*y(6)+x(6)^2*y(2)*y(6)+x(2)*x(8)*y(2)*y(6)+x(5)*x(6)*y(3)*y(6)+x(5)*x(8)*y(3)*y(6)+x(2)*y(2)*y(3)*y(6)+x(6)*y(2)*y(3)*y(6)+x(1)^2*y(4)*y(6)+x(1)*x(2)*y(4)*y(6)+x(2)^2*y(4)*y(6)+x(2)*x(5)*y(4)*y(6)+x(1)*x(6)*y(4)*y(6)+x(2)*x(6)*y(4)*y(6)+x(5)*x(6)*y(4)*y(6)+x(6)^2*y(4)*y(6)+x(2)*x(8)*y(4)*y(6)+x(5)*x(8)*y(4)*y(6)+x(8)^2*y(4)*y(6)+x(5)*y(1)*y(4)*y(6)+x(8)*y(1)*y(4)*y(6)+x(2)*y(2)*y(4)*y(6)+x(8)*y(2)*y(4)*y(6)+x(1)*y(3)*y(4)*y(6)+x(5)*y(3)*y(4)*y(6)+x(8)*y(3)*y(4)*y(6)+y(2)*y(3)*y(4)*y(6)+x(1)*y(4)^2*y(6)+x(5)*y(4)^2*y(6)+y(4)^3*y(6)+x(2)*x(6)*y(5)*y(6)+x(5)*x(6)*y(5)*y(6)+x(2)*x(7)*y(5)*y(6)+x(5)*x(7)*y(5)*y(6)+x(5)*y(4)*y(5)*y(6)+x(7)*y(4)*y(5)*y(6)+x(1)*x(2)*y(6)^2+x(5)^2*y(6)^2+x(1)*x(6)*y(6)^2+x(2)*x(6)*y(6)^2+x(5)*x(6)*y(6)^2+x(6)^2*y(6)^2+x(1)*x(8)*y(6)^2+x(1)*y(1)*y(6)^2+x(8)*y(1)*y(6)^2+x(6)*y(4)*y(6)^2+x(1)*y(6)^3+x(8)*y(6)^3+x(1)^2*x(2)*y(7)+x(1)^2*x(6)*y(7)+x(1)*x(2)*x(6)*y(7)+x(2)*x(5)*x(7)*y(7)+x(1)*x(6)*x(7)*y(7)+x(1)*x(7)^2*y(7)+x(1)*x(3)*x(8)*y(7)+x(1)*x(5)*x(8)*y(7)+x(2)*x(6)*x(8)*y(7)+x(2)*x(7)*x(8)*y(7)+x(1)*x(8)^2*y(7)+x(2)*x(8)^2*y(7)+x(3)*x(8)^2*y(7)+x(5)*x(8)^2*y(7)+x(6)*x(8)^2*y(7)+x(8)^3*y(7)+x(1)*x(2)*y(1)*y(7)+x(2)*x(6)*y(1)*y(7)+x(1)*x(8)*y(1)*y(7)+x(2)*x(8)*y(1)*y(7)+x(5)*x(8)*y(1)*y(7)+x(6)*x(8)*y(1)*y(7)+x(1)^2*y(2)*y(7)+x(2)^2*y(2)*y(7)+x(1)^2*y(3)*y(7)+x(1)*x(2)*y(3)*y(7)+x(1)*x(5)*y(3)*y(7)+x(2)*x(5)*y(3)*y(7)+x(5)^2*y(3)*y(7)+x(5)*x(7)*y(3)*y(7)+x(2)*x(8)*y(3)*y(7)+x(8)^2*y(3)*y(7)+x(1)*y(2)*y(3)*y(7)+x(1)^2*y(4)*y(7)+x(1)*x(2)*y(4)*y(7)+x(2)^2*y(4)*y(7)+x(1)*x(5)*y(4)*y(7)+x(2)*x(5)*y(4)*y(7)+x(1)*x(7)*y(4)*y(7)+x(2)*x(7)*y(4)*y(7)+x(5)*x(7)*y(4)*y(7)+x(6)*x(7)*y(4)*y(7)+x(1)*x(8)*y(4)*y(7)+x(2)*x(8)*y(4)*y(7)+x(6)*x(8)*y(4)*y(7)+x(8)^2*y(4)*y(7)+x(5)*y(1)*y(4)*y(7)+x(8)*y(1)*y(4)*y(7)+x(2)*y(2)*y(4)*y(7)+x(8)*y(2)*y(4)*y(7)+x(1)*y(3)*y(4)*y(7)+x(5)*y(3)*y(4)*y(7)+x(8)*y(3)*y(4)*y(7)+y(2)*y(3)*y(4)*y(7)+x(2)*y(4)^2*y(7)+x(5)*y(4)^2*y(7)+x(6)*y(4)^2*y(7)+y(4)^3*y(7)+x(1)*x(5)*y(5)*y(7)+x(1)*x(7)*y(5)*y(7)+x(1)*x(8)*y(5)*y(7)+x(2)*x(8)*y(5)*y(7)+x(5)*y(4)*y(5)*y(7)+x(7)*y(4)*y(5)*y(7)+x(1)*x(2)*y(6)*y(7)+x(2)^2*y(6)*y(7)+x(1)*x(5)*y(6)*y(7)+x(3)*x(5)*y(6)*y(7)+x(5)^2*y(6)*y(7)+x(1)*x(6)*y(6)*y(7)+x(2)*x(6)*y(6)*y(7)+x(3)*x(6)*y(6)*y(7)+x(5)*x(6)*y(6)*y(7)+x(1)*x(7)*y(6)*y(7)+x(5)*x(7)*y(6)*y(7)+x(2)*x(8)*y(6)*y(7)+x(6)*x(8)*y(6)*y(7)+x(7)*x(8)*y(6)*y(7)+x(8)^2*y(6)*y(7)+x(1)*y(1)*y(6)*y(7)+x(2)*y(1)*y(6)*y(7)+x(1)*y(2)*y(6)*y(7)+x(2)*y(2)*y(6)*y(7)+x(1)*y(3)*y(6)*y(7)+x(6)*y(3)*y(6)*y(7)+x(8)*y(3)*y(6)*y(7)+y(2)*y(3)*y(6)*y(7)+x(1)*y(4)*y(6)*y(7)+x(8)*y(4)*y(6)*y(7)+y(1)*y(4)*y(6)*y(7)+y(4)^2*y(6)*y(7)+x(7)*y(5)*y(6)*y(7)+x(1)*y(6)^2*y(7)+x(2)*y(6)^2*y(7)+x(5)*y(6)^2*y(7)+x(6)*y(6)^2*y(7)+x(8)*y(6)^2*y(7)+y(4)*y(6)^2*y(7)+x(1)^2*y(7)^2+x(1)*x(2)*y(7)^2+x(1)*x(6)*y(7)^2+x(2)*x(7)*y(7)^2+x(5)*x(8)*y(7)^2+x(6)*x(8)*y(7)^2+x(8)^2*y(7)^2+x(8)*y(1)*y(7)^2+x(1)*y(3)*y(7)^2+x(8)*y(3)*y(7)^2+x(1)*y(4)*y(7)^2+x(5)*y(4)*y(7)^2+y(1)*y(4)*y(7)^2+x(2)*y(5)*y(7)^2+x(8)*y(5)*y(7)^2+x(1)*y(6)*y(7)^2+x(6)*y(6)*y(7)^2+x(8)*y(6)*y(7)^2+y(1)*y(6)*y(7)^2+y(6)^2*y(7)^2+x(8)*y(7)^3+y(4)*y(7)^3+y(6)*y(7)^3+x(1)^2*x(2)*y(8)+x(1)^2*x(3)*y(8)+x(1)*x(2)*x(3)*y(8)+x(1)*x(2)*x(5)*y(8)+x(2)^2*x(5)*y(8)+x(1)*x(2)*x(7)*y(8)+x(2)^2*x(7)*y(8)+x(1)*x(5)*x(7)*y(8)+x(2)*x(5)*x(7)*y(8)+x(5)^2*x(7)*y(8)+x(2)*x(6)*x(7)*y(8)+x(2)*x(7)^2*y(8)+x(5)*x(7)^2*y(8)+x(1)^2*x(8)*y(8)+x(1)*x(2)*x(8)*y(8)+x(1)*x(3)*x(8)*y(8)+x(2)*x(3)*x(8)*y(8)+x(2)*x(5)*x(8)*y(8)+x(5)^2*x(8)*y(8)+x(2)*x(7)*x(8)*y(8)+x(6)*x(7)*x(8)*y(8)+x(1)*x(8)^2*y(8)+x(1)*x(2)*y(1)*y(8)+x(2)^2*y(1)*y(8)+x(2)*x(5)*y(1)*y(8)+x(5)^2*y(1)*y(8)+x(1)*x(6)*y(1)*y(8)+x(2)*x(6)*y(1)*y(8)+x(1)*x(7)*y(1)*y(8)+x(6)*x(7)*y(1)*y(8)+x(1)*x(8)*y(1)*y(8)+x(2)*x(8)*y(1)*y(8)+x(1)^2*y(2)*y(8)+x(1)*x(5)*y(2)*y(8)+x(1)*x(6)*y(2)*y(8)+x(2)*x(6)*y(2)*y(8)+x(2)*x(7)*y(2)*y(8)+x(1)*x(2)*y(3)*y(8)+x(2)^2*y(3)*y(8)+x(1)*x(5)*y(3)*y(8)+x(1)*x(6)*y(3)*y(8)+x(2)*x(6)*y(3)*y(8)+x(5)*x(6)*y(3)*y(8)+x(2)*x(7)*y(3)*y(8)+x(5)*x(7)*y(3)*y(8)+x(7)*x(8)*y(3)*y(8)+x(1)*y(2)*y(3)*y(8)+x(6)*y(2)*y(3)*y(8)+x(2)^2*y(4)*y(8)+x(1)*x(5)*y(4)*y(8)+x(5)^2*y(4)*y(8)+x(1)*x(6)*y(4)*y(8)+x(5)*x(6)*y(4)*y(8)+x(2)*x(7)*y(4)*y(8)+x(2)*x(8)*y(4)*y(8)+x(5)*x(8)*y(4)*y(8)+x(6)*x(8)*y(4)*y(8)+x(1)*y(1)*y(4)*y(8)+x(2)*y(1)*y(4)*y(8)+x(1)*y(2)*y(4)*y(8)+x(2)*y(2)*y(4)*y(8)+x(6)*y(2)*y(4)*y(8)+x(1)*y(3)*y(4)*y(8)+x(2)*y(3)*y(4)*y(8)+x(2)*y(4)^2*y(8)+x(5)*y(4)^2*y(8)+x(6)*y(4)^2*y(8)+x(1)*x(5)*y(5)*y(8)+x(5)^2*y(5)*y(8)+x(5)*x(6)*y(5)*y(8)+x(1)*x(7)*y(5)*y(8)+x(5)*x(7)*y(5)*y(8)+x(6)*x(7)*y(5)*y(8)+x(1)^2*y(6)*y(8)+x(1)*x(3)*y(6)*y(8)+x(2)*x(3)*y(6)*y(8)+x(1)*x(5)*y(6)*y(8)+x(3)*x(5)*y(6)*y(8)+x(1)*x(6)*y(6)*y(8)+x(2)*x(6)*y(6)*y(8)+x(5)*x(6)*y(6)*y(8)+x(6)^2*y(6)*y(8)+x(1)*x(7)*y(6)*y(8)+x(2)*x(7)*y(6)*y(8)+x(5)*x(7)*y(6)*y(8)+x(2)*x(8)*y(6)*y(8)+x(3)*x(8)*y(6)*y(8)+x(5)*x(8)*y(6)*y(8)+x(8)*y(1)*y(6)*y(8)+x(1)*y(4)*y(6)*y(8)+x(2)*y(4)*y(6)*y(8)+x(3)*y(4)*y(6)*y(8)+x(5)*y(4)*y(6)*y(8)+x(7)*y(4)*y(6)*y(8)+y(1)*y(4)*y(6)*y(8)+x(2)*y(5)*y(6)*y(8)+x(6)*y(5)*y(6)*y(8)+y(4)*y(5)*y(6)*y(8)+x(1)*y(6)^2*y(8)+x(5)*y(6)^2*y(8)+y(4)*y(6)^2*y(8)+x(1)*x(2)*y(7)*y(8)+x(2)^2*y(7)*y(8)+x(2)*x(5)*y(7)*y(8)+x(1)*x(6)*y(7)*y(8)+x(2)*x(6)*y(7)*y(8)+x(2)*x(7)*y(7)*y(8)+x(6)*x(7)*y(7)*y(8)+x(7)^2*y(7)*y(8)+x(1)*x(8)*y(7)*y(8)+x(8)^2*y(7)*y(8)+x(1)*y(1)*y(7)*y(8)+x(5)*y(1)*y(7)*y(8)+x(1)*y(2)*y(7)*y(8)+x(5)*y(2)*y(7)*y(8)+x(6)*y(2)*y(7)*y(8)+x(1)*y(3)*y(7)*y(8)+x(5)*y(3)*y(7)*y(8)+y(2)*y(3)*y(7)*y(8)+x(1)*y(4)*y(7)*y(8)+x(3)*y(4)*y(7)*y(8)+x(5)*y(4)*y(7)*y(8)+y(3)*y(4)*y(7)*y(8)+x(1)*y(5)*y(7)*y(8)+x(7)*y(5)*y(7)*y(8)+x(2)*y(6)*y(7)*y(8)+x(3)*y(6)*y(7)*y(8)+x(7)*y(6)*y(7)*y(8)+y(4)*y(6)*y(7)*y(8)+y(5)*y(6)*y(7)*y(8)+x(3)*y(7)^2*y(8)+x(5)*y(7)^2*y(8)+x(7)*y(7)^2*y(8)+y(1)*y(7)^2*y(8)+y(4)*y(7)^2*y(8)+x(2)^2*y(8)^2+x(2)*x(3)*y(8)^2+x(1)*x(5)*y(8)^2+x(3)*x(5)*y(8)^2+x(1)*x(6)*y(8)^2+x(2)*x(6)*y(8)^2+x(3)*x(6)*y(8)^2+x(5)*x(6)*y(8)^2+x(1)*x(7)*y(8)^2+x(5)*x(7)*y(8)^2+x(6)*x(7)*y(8)^2+x(3)*x(8)*y(8)^2+x(5)*x(8)*y(8)^2+x(7)*x(8)*y(8)^2+x(6)*y(1)*y(8)^2+x(6)*y(2)*y(8)^2+x(1)*y(3)*y(8)^2+x(2)*y(3)*y(8)^2+x(5)*y(3)*y(8)^2+x(6)*y(3)*y(8)^2+x(7)*y(3)*y(8)^2+y(1)*y(3)*y(8)^2+y(2)*y(3)*y(8)^2+x(1)*y(4)*y(8)^2+x(5)*y(4)*y(8)^2+x(8)*y(4)*y(8)^2+y(4)^2*y(8)^2+x(1)*y(5)*y(8)^2+x(2)*y(5)*y(8)^2+x(5)*y(5)*y(8)^2+x(8)*y(5)*y(8)^2+y(3)*y(5)*y(8)^2+x(1)*y(6)*y(8)^2+x(6)*y(6)*y(8)^2+y(5)*y(6)*y(8)^2+y(6)^2*y(8)^2+x(2)*y(7)*y(8)^2+x(5)*y(7)*y(8)^2+x(6)*y(7)*y(8)^2+y(2)*y(7)*y(8)^2+y(3)*y(7)*y(8)^2+y(4)*y(7)*y(8)^2+y(6)*y(7)*y(8)^2+x(2)*y(8)^3+x(6)*y(8)^3+y(1)*y(8)^3+y(2)*y(8)^3+y(5)*y(8)^3+y(7)*y(8)^3+x(1)^2*x(2)+x(1)^2*x(3)+x(1)*x(2)*x(3)+x(1)^2*x(5)+x(1)*x(2)*x(5)+x(2)*x(5)^2+x(1)^2*x(6)+x(1)*x(2)*x(6)+x(2)*x(6)^2+x(2)*x(5)*x(7)+x(2)*x(6)*x(7)+x(5)*x(6)*x(7)+x(1)^2*x(8)+x(2)*x(3)*x(8)+x(1)*x(5)*x(8)+x(5)^2*x(8)+x(6)^2*x(8)+x(1)*x(7)*x(8)+x(3)*x(7)*x(8)+x(5)*x(7)*x(8)+x(7)^2*x(8)+x(3)*x(8)^2+x(1)*x(2)*y(1)+x(2)^2*y(1)+x(2)*x(5)*y(1)+x(1)*x(7)*y(1)+x(2)*x(7)*y(1)+x(5)*x(7)*y(1)+x(1)*x(8)*y(1)+x(2)*x(8)*y(1)+x(5)*x(8)*y(1)+x(6)*x(8)*y(1)+x(7)*x(8)*y(1)+x(2)^2*y(2)+x(2)*x(5)*y(2)+x(1)*x(6)*y(2)+x(5)*x(6)*y(2)+x(2)*x(7)*y(2)+x(5)*x(7)*y(2)+x(7)^2*y(2)+x(5)*x(8)*y(2)+x(6)*x(8)*y(2)+x(7)*x(8)*y(2)+x(8)^2*y(2)+x(1)*x(5)*y(3)+x(3)*x(5)*y(3)+x(5)^2*y(3)+x(5)*x(6)*y(3)+x(5)*x(7)*y(3)+x(2)*x(8)*y(3)+x(5)*x(8)*y(3)+x(8)^2*y(3)+x(1)*y(1)*y(3)+x(2)*y(1)*y(3)+x(5)*y(1)*y(3)+x(8)*y(1)*y(3)+x(1)*y(2)*y(3)+x(7)*y(2)*y(3)+x(8)*y(2)*y(3)+x(5)*y(3)^2+x(1)*x(2)*y(4)+x(2)*x(5)*y(4)+x(1)*x(6)*y(4)+x(3)*x(6)*y(4)+x(5)*x(6)*y(4)+x(1)*x(7)*y(4)+x(2)*x(7)*y(4)+x(6)*x(7)*y(4)+x(1)*x(8)*y(4)+x(2)*x(8)*y(4)+x(3)*x(8)*y(4)+x(5)*x(8)*y(4)+x(7)*x(8)*y(4)+x(8)^2*y(4)+x(1)*y(1)*y(4)+x(2)*y(1)*y(4)+x(5)*y(1)*y(4)+x(6)*y(1)*y(4)+x(7)*y(1)*y(4)+x(1)*y(2)*y(4)+x(7)*y(2)*y(4)+x(8)*y(2)*y(4)+x(1)*y(3)*y(4)+x(6)*y(3)*y(4)+x(7)*y(3)*y(4)+y(1)*y(3)*y(4)+y(2)*y(3)*y(4)+x(1)*y(4)^2+x(5)*y(4)^2+x(7)*y(4)^2+x(8)*y(4)^2+y(1)*y(4)^2+x(1)^2*y(5)+x(1)*x(5)*y(5)+x(2)*x(5)*y(5)+x(3)*x(5)*y(5)+x(5)^2*y(5)+x(1)*x(6)*y(5)+x(2)*x(6)*y(5)+x(5)*x(6)*y(5)+x(6)^2*y(5)+x(1)*x(7)*y(5)+x(2)*x(7)*y(5)+x(5)*x(7)*y(5)+x(6)*x(7)*y(5)+x(1)*x(8)*y(5)+x(2)*x(8)*y(5)+x(5)*x(8)*y(5)+x(8)^2*y(5)+x(6)*y(1)*y(5)+x(1)*y(2)*y(5)+x(2)*y(2)*y(5)+x(5)*y(3)*y(5)+y(1)*y(3)*y(5)+y(2)*y(3)*y(5)+x(7)*y(4)*y(5)+x(8)*y(4)*y(5)+y(1)*y(4)*y(5)+y(4)^2*y(5)+x(6)*y(5)^2+x(7)*y(5)^2+x(8)*y(5)^2+x(1)*x(2)*y(6)+x(3)*x(5)*y(6)+x(5)^2*y(6)+x(1)*x(6)*y(6)+x(2)*x(6)*y(6)+x(6)^2*y(6)+x(1)*x(7)*y(6)+x(6)*x(7)*y(6)+x(1)*x(8)*y(6)+x(3)*x(8)*y(6)+x(6)*x(8)*y(6)+x(7)*x(8)*y(6)+x(1)*y(1)*y(6)+x(2)*y(1)*y(6)+x(5)*y(1)*y(6)+x(6)*y(1)*y(6)+x(7)*y(1)*y(6)+x(8)*y(1)*y(6)+x(5)*y(2)*y(6)+x(2)*y(3)*y(6)+x(6)*y(3)*y(6)+x(8)*y(3)*y(6)+y(1)*y(3)*y(6)+x(1)*y(4)*y(6)+x(5)*y(4)*y(6)+x(6)*y(4)*y(6)+y(1)*y(4)*y(6)+y(4)^2*y(6)+x(1)*y(5)*y(6)+x(3)*y(5)*y(6)+x(5)*y(5)*y(6)+y(1)*y(5)*y(6)+y(4)*y(5)*y(6)+y(5)^2*y(6)+y(1)*y(6)^2+y(2)*y(6)^2+y(3)*y(6)^2+x(1)*x(2)*y(7)+x(2)*x(5)*y(7)+x(3)*x(5)*y(7)+x(5)^2*y(7)+x(1)*x(6)*y(7)+x(3)*x(6)*y(7)+x(5)*x(6)*y(7)+x(6)^2*y(7)+x(1)*x(7)*y(7)+x(2)*x(7)*y(7)+x(3)*x(7)*y(7)+x(1)*x(8)*y(7)+x(2)*x(8)*y(7)+x(3)*x(8)*y(7)+x(8)^2*y(7)+x(5)*y(1)*y(7)+x(6)*y(1)*y(7)+x(2)*y(2)*y(7)+x(3)*y(2)*y(7)+x(7)*y(2)*y(7)+y(1)*y(2)*y(7)+x(1)*y(3)*y(7)+x(3)*y(3)*y(7)+x(5)*y(3)*y(7)+x(6)*y(3)*y(7)+y(2)*y(3)*y(7)+y(3)^2*y(7)+x(1)*y(4)*y(7)+x(2)*y(4)*y(7)+x(3)*y(4)*y(7)+y(1)*y(4)*y(7)+y(3)*y(4)*y(7)+y(4)^2*y(7)+x(1)*y(5)*y(7)+x(2)*y(5)*y(7)+x(6)*y(5)*y(7)+x(7)*y(5)*y(7)+x(8)*y(5)*y(7)+y(1)*y(5)*y(7)+y(3)*y(5)*y(7)+y(4)*y(5)*y(7)+y(5)^2*y(7)+x(1)*y(6)*y(7)+x(3)*y(6)*y(7)+x(6)*y(6)*y(7)+x(8)*y(6)*y(7)+y(5)*y(6)*y(7)+y(6)^2*y(7)+x(1)*y(7)^2+x(3)*y(7)^2+y(1)*y(7)^2+y(4)*y(7)^2+y(5)*y(7)^2+y(6)*y(7)^2+x(1)*x(2)*y(8)+x(2)*x(5)*y(8)+x(5)^2*y(8)+x(1)*x(6)*y(8)+x(3)*x(6)*y(8)+x(6)^2*y(8)+x(1)*x(7)*y(8)+x(3)*x(7)*y(8)+x(7)^2*y(8)+x(2)*x(8)*y(8)+x(3)*x(8)*y(8)+x(5)*x(8)*y(8)+x(6)*x(8)*y(8)+x(3)*y(1)*y(8)+x(7)*y(1)*y(8)+y(1)^2*y(8)+x(6)*y(2)*y(8)+y(2)^2*y(8)+x(3)*y(3)*y(8)+x(3)*y(4)*y(8)+x(5)*y(4)*y(8)+x(6)*y(4)*y(8)+y(1)*y(4)*y(8)+y(2)*y(4)*y(8)+y(3)*y(4)*y(8)+x(1)*y(5)*y(8)+x(7)*y(5)*y(8)+y(5)^2*y(8)+x(1)*y(6)*y(8)+x(3)*y(6)*y(8)+x(6)*y(6)*y(8)+x(8)*y(6)*y(8)+y(1)*y(6)*y(8)+y(3)*y(6)*y(8)+y(6)^2*y(8)+x(5)*y(7)*y(8)+x(8)*y(7)*y(8)+y(1)*y(7)*y(8)+y(4)*y(7)*y(8)+y(7)^2*y(8)+x(1)*y(8)^2+x(3)*y(8)^2+y(1)*y(8)^2+y(4)*y(8)^2+y(6)*y(8)^2+y(7)*y(8)^2+y(8)^3+x(1)*x(2)+x(1)*x(3)+x(1)*x(5)+x(2)*x(5)+x(3)*x(5)+x(5)^2+x(2)*x(6)+x(3)*x(6)+x(5)*x(6)+x(6)^2+x(3)*x(7)+x(7)^2+x(1)*x(8)+x(2)*x(8)+x(3)*x(8)+x(5)*x(8)+x(7)*x(8)+x(1)*y(1)+x(2)*y(1)+x(3)*y(1)+x(8)*y(1)+x(2)*y(2)+x(5)*y(2)+x(7)*y(2)+y(1)*y(2)+x(1)*y(3)+y(1)*y(3)+y(3)^2+x(1)*y(4)+x(7)*y(4)+x(8)*y(4)+y(1)*y(4)+y(3)*y(4)+x(2)*y(5)+x(3)*y(5)+x(5)*y(5)+x(7)*y(5)+y(1)*y(5)+y(3)*y(5)+x(3)*y(6)+y(3)*y(6)+y(6)^2+x(1)*y(7)+x(2)*y(7)+x(8)*y(7)+y(2)*y(7)+y(3)*y(7)+y(4)*y(7)+x(3)*y(8)+x(7)*y(8)+y(1)*y(8)+y(2)*y(8)+y(3)*y(8)+y(4)*y(8)+y(7)*y(8)+x(3)+x(8)+y(3)+y(4)+y(6)+y(8)
---
33
---
x(1)^2+x(1)*x(2)+x(1)*x(5)+x(2)*x(5)+y(4)*y(6)+x(1)*y(7)+y(4)*y(7)+y(6)*y(7)+x(2)*y(8)+x(5)*y(8)+x(6)*y(8)+x(8)*y(8)+y(4)*y(8)+y(5)*y(8)+y(6)*y(8)+y(7)*y(8)+y(8)^2+x(1)+x(2)+x(5)+x(6)+x(7)+x(8)+y(1)+y(2)+y(3)+y(4)+y(6)+y(7)+y(8)
---
34
---
x(1)*x(2)+x(2)^2+x(1)*x(5)+x(2)*x(5)+x(1)*x(6)+x(2)*x(6)+x(5)*x(6)+x(2)*x(7)+x(5)*x(7)+x(2)*x(8)+x(5)*x(8)+x(5)*y(6)+x(2)*y(7)+x(5)*y(7)+x(1)*y(8)+x(2)*y(8)+x(6)*y(8)+x(7)*y(8)+y(2)*y(8)+y(5)*y(8)+y(7)*y(8)+y(8)^2+x(2)+x(5)+x(6)+x(7)+x(8)+y(1)+y(5)+y(6)+y(7)+1
---
35
---
x(1)^2+x(1)*x(2)+x(1)*y(6)+x(2)*y(6)+x(6)*y(6)+x(8)*y(6)+y(4)*y(6)+x(8)*y(7)+y(4)*y(7)+y(6)*y(7)+x(2)*y(8)+x(5)*y(8)+x(6)*y(8)+y(8)^2+x(1)+x(2)+x(7)+y(1)+y(2)+y(4)+y(5)+y(7)
---
36
---
x(1)*x(6)+x(2)*x(6)+x(6)^2+x(1)*x(7)+x(6)*x(7)+x(2)*x(8)+x(6)*x(8)+x(1)*y(6)+x(2)*y(6)+x(8)*y(6)+y(4)*y(6)+x(5)*y(7)+y(4)*y(7)+y(6)*y(7)+x(1)*y(8)+x(6)*y(8)+x(7)*y(8)+x(8)*y(8)+y(2)*y(8)+y(6)*y(8)+y(8)^2+x(1)+x(2)+x(3)+x(5)+x(6)+x(8)+y(3)+y(4)+y(6)+y(7)
---
37
---
y(8)^2+x(7)+x(8)+y(5)+y(6)+y(7)
---
38
---
x(1)^2+x(1)*x(2)+x(1)*x(6)+x(2)*x(6)+x(6)^2+x(1)*x(7)+x(6)*x(7)+x(2)*x(8)+x(6)*x(8)+x(2)*y(6)+x(5)*y(6)+x(6)*y(6)+y(4)*y(6)+x(1)*y(7)+x(5)*y(7)+x(8)*y(7)+y(4)*y(7)+y(6)*y(7)+x(2)*y(8)+x(6)*y(8)+x(7)*y(8)+x(8)*y(8)+y(2)*y(8)+y(6)*y(8)+y(8)^2+x(7)+y(2)+y(4)+y(6)+y(8)
---
39
---
x(1)*x(5)+x(2)*x(5)+x(1)*y(6)+x(5)*y(6)+x(6)*y(6)+x(8)*y(6)+y(4)*y(6)+x(8)*y(7)+y(4)*y(7)+y(6)*y(7)+x(1)*y(8)+x(5)*y(8)+x(6)*y(8)+x(8)*y(8)+y(4)*y(8)+y(5)*y(8)+y(6)*y(8)+y(7)*y(8)+x(5)+x(6)+y(1)+y(2)+y(3)+y(5)+y(6)+1
---
40
---
x(1)^2+x(2)^2+x(1)*x(5)+x(2)*x(5)+x(1)*x(6)+x(2)*x(6)+x(5)*x(6)+x(2)*x(7)+x(5)*x(7)+x(2)*x(8)+x(5)*x(8)+x(1)*y(6)+x(2)*y(6)+x(5)*y(6)+x(6)*y(6)+x(8)*y(6)+y(4)*y(6)+x(2)*y(7)+x(5)*y(7)+x(8)*y(7)+y(4)*y(7)+y(6)*y(7)+x(1)*y(8)+x(5)*y(8)+x(7)*y(8)+y(2)*y(8)+y(5)*y(8)+y(7)*y(8)+x(1)+x(2)+x(6)+x(8)+y(2)+y(4)+y(5)+y(6)+y(7)
---
41
---
x(1)+x(5)+x(8)+y(2)+y(4)+y(6)+1
---
42
---
x(6)+x(7)+y(1)+y(3)+y(4)+y(5)+y(6)+y(7)+y(8)
---
43
---
x(1)+x(2)+x(3)+x(6)+x(8)+y(1)+y(3)+y(8)+1
---
44
---
y(8)^2+x(1)+x(7)+y(2)+y(4)+y(5)+y(8)+1
---
45
---
y(8)^2+x(1)+x(5)+x(6)+y(2)+y(5)+y(8)
---
46
---
y(8)^2+x(2)+x(5)+x(6)+y(2)
---
47
---
y(8)^2+x(1)+x(7)+x(8)+y(1)+y(3)+y(4)+y(5)+y(7)
---
48
---
y(2)
---
49
---
x(1)*x(2)+x(1)*x(5)+x(2)*x(5)+x(1)*y(6)+x(5)*y(6)+x(6)*y(6)+y(4)*y(6)+x(1)*y(7)+y(4)*y(7)+y(6)*y(7)+x(5)*y(8)+x(6)*y(8)+y(5)*y(8)+y(6)*y(8)+y(7)*y(8)+x(5)+x(6)+x(7)+x(8)+y(4)+y(6)+1
---
50
---
y(8)^2+x(1)+x(6)+y(2)+y(4)+y(7)
---
51
---
x(1)^2+x(1)*x(2)+x(1)*x(5)+x(2)*x(5)+x(1)*x(6)+x(2)*x(6)+x(6)^2+x(1)*x(7)+x(6)*x(7)+x(1)*x(8)+x(6)*x(8)+x(1)*y(6)+x(8)*y(6)+y(4)*y(6)+x(2)*y(7)+x(5)*y(7)+x(8)*y(7)+y(4)*y(7)+y(6)*y(7)+x(2)*y(8)+x(5)*y(8)+x(7)*y(8)+x(8)*y(8)+y(2)*y(8)+y(5)*y(8)+x(2)+x(3)+x(5)+x(6)+x(7)+x(8)+y(2)+y(3)+y(5)+y(7)
---
52
---
y(8)^2+x(2)+y(5)+y(8)+1
---
53
---
x(1)*x(8)+x(2)*x(8)+x(2)*y(6)+x(5)*y(6)+x(8)*y(7)+x(2)*y(8)+x(5)*y(8)+x(7)*y(8)+y(5)*y(8)+y(6)*y(8)+y(7)*y(8)+x(2)+x(3)+x(7)+x(8)+y(5)+y(6)+y(8)
---
54
---
x(1)^2+x(1)*x(2)+x(1)*y(6)+x(2)*y(6)+x(5)*y(6)+x(8)*y(6)+y(4)*y(6)+x(8)*y(7)+y(4)*y(7)+y(6)*y(7)+x(2)*y(8)+x(5)*y(8)+x(6)*y(8)+y(7)*y(8)+x(5)+x(6)+x(7)+x(8)+y(4)+y(5)+y(7)
---
55
---
x(1)*x(2)+x(1)*x(5)+x(2)*x(5)+x(1)*x(7)+x(2)*x(7)+x(5)*x(7)+x(6)*x(7)+x(7)^2+x(1)*x(8)+x(5)*x(8)+x(7)*x(8)+x(8)^2+x(5)*y(4)+x(6)*y(4)+x(7)*y(4)+x(1)*y(6)+x(8)*y(6)+y(4)*y(6)+x(5)*y(7)+x(7)*y(7)+y(4)*y(7)+y(6)*y(7)+x(5)*y(8)+x(7)*y(8)+y(2)*y(8)+y(8)^2+x(1)+x(6)+y(1)+y(2)+y(6)+y(7)+y(8)+1
---
56
---
x(5)+y(2)+y(4)+y(6)+y(7)+y(8)+1
---
57
---
x(1)*x(8)+x(2)*x(8)+x(2)*y(6)+x(5)*y(6)+x(8)*y(7)+x(2)*y(8)+x(5)*y(8)+x(7)*y(8)+y(5)*y(8)+y(6)*y(8)+y(7)*y(8)+y(8)^2+x(2)+x(6)+x(8)+y(6)+y(8)+1
---
58
---
x(1)^2+x(1)*x(2)+x(1)*y(6)+x(8)*y(6)+x(1)*y(7)+x(8)*y(7)+x(1)*y(8)+x(2)*y(8)+y(7)*y(8)+x(2)+x(7)+x(8)+y(7)
---
59
---
x(1)*x(2)+x(1)*x(5)+x(2)*x(5)+x(1)*x(7)+x(2)*x(7)+x(5)*x(7)+x(6)*x(7)+x(7)^2+x(1)*x(8)+x(5)*x(8)+x(7)*x(8)+x(8)^2+x(5)*y(4)+x(6)*y(4)+x(7)*y(4)+x(1)*y(6)+x(8)*y(6)+y(4)*y(6)+x(5)*y(7)+x(7)*y(7)+y(4)*y(7)+y(6)*y(7)+x(5)*y(8)+x(7)*y(8)+y(2)*y(8)+x(2)+x(3)+x(5)+x(6)+y(1)+y(2)+y(3)+y(5)+y(7)+y(8)+1
---
60
---
y(8)^2+x(2)+x(5)+x(6)+y(4)+y(6)+y(7)+1
---
61
---
x(1)*x(2)+x(1)*x(5)+x(2)*x(5)+x(1)*y(6)+x(2)*y(6)+x(6)*y(6)+x(1)*y(8)+y(5)*y(8)+y(6)*y(8)+y(7)*y(8)+x(1)+x(2)+x(5)+y(1)+y(2)+y(4)+y(6)+y(8)+1
---
62
---
x(1)+x(2)+x(6)+x(8)+y(1)+y(2)+y(3)+y(4)+y(8)
---
63
---
x(1)^2+x(1)*x(2)+x(1)*x(5)+x(2)*x(5)+x(1)*x(6)+x(2)*x(6)+x(6)^2+x(1)*x(7)+x(6)*x(7)+x(1)*x(8)+x(6)*x(8)+x(1)*y(6)+x(8)*y(6)+y(4)*y(6)+x(2)*y(7)+x(5)*y(7)+x(8)*y(7)+y(4)*y(7)+y(6)*y(7)+x(2)*y(8)+x(5)*y(8)+x(7)*y(8)+x(8)*y(8)+y(2)*y(8)+y(5)*y(8)+y(8)^2+x(2)+x(3)+x(5)+x(7)+y(4)+y(5)+y(6)+y(8)
---
64
---
x(2)+x(5)+x(6)+x(7)+y(1)+y(2)+y(4)+y(5)+y(6)+y(7)+y(8)+1
---
65
---
x(1)^2+x(1)*x(2)+x(1)*y(6)+x(2)*y(6)+x(6)*y(6)+x(8)*y(6)+y(4)*y(6)+x(8)*y(7)+y(4)*y(7)+y(6)*y(7)+x(2)*y(8)+x(5)*y(8)+x(6)*y(8)+y(8)^2+x(1)+x(8)+y(6)+y(8)+1
---
66
---
x(5)*y(6)+x(6)*y(6)+y(7)*y(8)+y(8)^2+x(1)+x(2)+x(8)+y(4)+y(8)+1
---
67
---
x(1)^2+x(1)*x(2)+x(1)*y(6)+x(2)*y(6)+x(5)*y(6)+x(8)*y(6)+y(4)*y(6)+x(8)*y(7)+y(4)*y(7)+y(6)*y(7)+x(2)*y(8)+x(5)*y(8)+x(6)*y(8)+y(7)*y(8)+y(8)^2+x(1)+x(5)+x(6)+x(7)+y(2)+y(4)+y(7)
---
68
---
x(1)+x(6)+x(7)+x(8)+y(2)+y(5)
---
69
---
y(8)^2+x(1)+x(5)+y(8)
---
70
---
x(7)+y(2)+y(5)
---
71
---
y(8)^2+x(2)+x(5)+x(6)+x(7)+x(8)+y(4)+y(7)+1
---
72
---
y(8)^2+x(2)+y(5)+y(7)+y(8)+1
---
73
---
x(2)*y(6)+x(6)*y(6)+y(4)*y(6)+x(1)*y(7)+y(4)*y(7)+y(6)*y(7)+x(1)*y(8)+x(5)*y(8)+x(6)*y(8)+y(7)*y(8)+y(8)^2+x(1)+x(7)+x(8)+y(4)+y(6)
---
74
---
x(1)+x(6)+y(8)
---
75
---
y(8)
---
76
---
x(1)+x(2)+x(8)+y(2)+y(5)+y(7)
---
77
---
x(1)^2+x(1)*x(2)+x(1)*y(6)+x(2)*y(6)+x(6)*y(6)+x(8)*y(6)+y(4)*y(6)+x(8)*y(7)+y(4)*y(7)+y(6)*y(7)+x(2)*y(8)+x(5)*y(8)+x(6)*y(8)+x(1)+x(7)+x(8)+y(4)+y(8)+1
---
78
---
x(1)^2+x(1)*x(2)+x(1)*y(6)+x(8)*y(6)+x(1)*y(7)+x(8)*y(7)+x(1)*y(8)+x(2)*y(8)+y(7)*y(8)+x(1)+x(2)+x(5)+x(7)+y(1)+y(2)+y(3)+y(5)+y(7)
---
79
---
y(8)^2+x(2)+x(5)+x(6)+x(8)+y(6)+y(8)+1
---
80
---
x(1)+x(2)+x(5)+x(6)+x(7)+x(8)+y(1)+y(2)+y(3)+y(4)+y(5)+y(6)+y(7)
---
81
---
x(2)+y(7)+1
---
82
---
x(1)^2+x(1)*x(5)+x(2)*x(5)+x(2)*y(6)+x(5)*y(6)+x(8)*y(6)+x(1)*y(7)+x(8)*y(7)+x(2)*y(8)+y(5)*y(8)+y(6)*y(8)+y(7)*y(8)+x(2)+x(5)+x(8)+y(5)+y(8)+1
---
83
---
x(1)^2+x(1)*x(2)+x(1)*y(6)+x(5)*y(6)+x(6)*y(6)+x(8)*y(6)+x(1)*y(7)+x(8)*y(7)+x(1)*y(8)+x(2)*y(8)+y(8)^2+x(7)+x(8)+y(5)
---
84
---
x(1)^2+x(1)*x(2)+x(1)*x(5)+x(2)*x(5)+x(1)*x(6)+x(2)*x(6)+x(6)^2+x(1)*x(7)+x(6)*x(7)+x(1)*x(8)+x(6)*x(8)+x(1)*y(6)+x(8)*y(6)+y(4)*y(6)+x(2)*y(7)+x(5)*y(7)+x(8)*y(7)+y(4)*y(7)+y(6)*y(7)+x(2)*y(8)+x(5)*y(8)+x(7)*y(8)+x(8)*y(8)+y(2)*y(8)+y(5)*y(8)+x(1)+x(3)+x(5)+y(3)+y(5)+y(6)+y(7)+y(8)+1
---
85
---
y(8)^2+y(5)+y(6)
---
86
---
x(1)^2+x(1)*x(2)+x(1)*y(6)+x(6)*y(6)+x(8)*y(6)+y(4)*y(6)+x(2)*y(7)+x(8)*y(7)+y(4)*y(7)+y(6)*y(7)+x(2)*y(8)+x(5)*y(8)+x(6)*y(8)+y(5)*y(8)+y(6)*y(8)+y(7)*y(8)+x(1)+x(2)+x(7)+x(8)+y(7)+1
---
87
---
x(1)*x(8)+x(2)*x(8)+x(5)*y(6)+x(2)*y(7)+x(8)*y(7)+x(2)*y(8)+x(5)*y(8)+x(7)*y(8)+x(1)+x(8)+y(7)+y(8)+1
---
88
---
x(1)*x(2)+x(1)*x(5)+x(2)*x(5)+x(1)*x(7)+x(2)*x(7)+x(5)*x(7)+x(6)*x(7)+x(7)^2+x(1)*x(8)+x(5)*x(8)+x(7)*x(8)+x(8)^2+x(5)*y(4)+x(6)*y(4)+x(7)*y(4)+x(1)*y(6)+x(8)*y(6)+y(4)*y(6)+x(5)*y(7)+x(7)*y(7)+y(4)*y(7)+y(6)*y(7)+x(5)*y(8)+x(7)*y(8)+y(2)*y(8)+y(8)^2+x(3)+x(5)+x(7)+x(8)+y(1)+y(2)+y(3)+y(4)+y(5)+y(6)+y(8)+1
---
89
---
y(8)^2+x(2)+x(8)+y(5)
---
90
---
x(1)^2+x(1)*x(2)+x(1)*y(6)+x(6)*y(6)+x(8)*y(6)+y(4)*y(6)+x(2)*y(7)+x(8)*y(7)+y(4)*y(7)+y(6)*y(7)+x(2)*y(8)+x(5)*y(8)+x(6)*y(8)+y(5)*y(8)+y(6)*y(8)+y(7)*y(8)+x(2)+x(6)+x(7)+y(4)+y(5)+y(8)+1
---
91
---
x(1)*x(8)+x(2)*x(8)+x(5)*y(6)+x(2)*y(7)+x(8)*y(7)+x(2)*y(8)+x(5)*y(8)+x(7)*y(8)+x(2)+x(7)+y(4)+y(6)+y(8)
---
92
---
x(1)*x(2)+x(1)*x(5)+x(2)*x(5)+x(1)*x(7)+x(2)*x(7)+x(5)*x(7)+x(6)*x(7)+x(7)^2+x(1)*x(8)+x(5)*x(8)+x(7)*x(8)+x(8)^2+x(5)*y(4)+x(6)*y(4)+x(7)*y(4)+x(1)*y(6)+x(8)*y(6)+y(4)*y(6)+x(5)*y(7)+x(7)*y(7)+y(4)*y(7)+y(6)*y(7)+x(5)*y(8)+x(7)*y(8)+y(2)*y(8)+y(8)^2+x(2)+x(3)+x(5)+x(8)+y(1)+y(2)+y(3)+y(4)+y(6)+y(8)+1
---
93
---
x(6)+x(7)+y(6)+y(8)+1
---
94
---
x(1)^2+x(1)*x(5)+x(2)*x(5)+x(8)*y(6)+y(4)*y(6)+x(8)*y(7)+y(4)*y(7)+y(6)*y(7)+x(1)*y(8)+x(2)*y(8)+x(5)*y(8)+x(6)*y(8)+y(5)*y(8)+y(6)*y(8)+y(7)*y(8)+y(8)^2+x(2)+x(5)+x(8)+y(4)+y(7)+1
---
95
---
x(1)^2+x(1)*x(2)+x(1)*y(6)+x(2)*y(6)+x(6)*y(6)+x(8)*y(6)+y(4)*y(6)+x(8)*y(7)+y(4)*y(7)+y(6)*y(7)+x(2)*y(8)+x(5)*y(8)+x(6)*y(8)+x(1)+x(2)+x(8)+y(4)+y(5)+y(6)+y(7)+y(8)
---
96
---
x(1)^2+x(1)*x(2)+x(1)*x(5)+x(2)*x(5)+x(1)*x(6)+x(2)*x(6)+x(6)^2+x(1)*x(7)+x(6)*x(7)+x(1)*x(8)+x(6)*x(8)+x(1)*y(6)+x(8)*y(6)+y(4)*y(6)+x(2)*y(7)+x(5)*y(7)+x(8)*y(7)+y(4)*y(7)+y(6)*y(7)+x(2)*y(8)+x(5)*y(8)+x(7)*y(8)+x(8)*y(8)+y(2)*y(8)+y(5)*y(8)+x(2)+x(3)+x(5)+x(6)+x(8)+y(3)+y(5)+y(6)+y(7)+y(8)
---
97
---
y(8)^2+x(1)+x(8)+y(5)
---
98
---
x(5)*y(6)+x(6)*y(6)+y(7)*y(8)+y(8)^2+y(6)
---
99
---
x(2)*y(6)+x(5)*y(6)+y(4)*y(6)+x(1)*y(7)+y(4)*y(7)+y(6)*y(7)+x(1)*y(8)+x(5)*y(8)+x(6)*y(8)+y(8)^2+x(1)+x(2)+x(6)+x(7)+x(8)+y(4)+y(6)+y(8)+1
---
100
---
y(8)^2+x(1)+x(6)+x(7)+x(8)+y(6)+y(7)
---
101
---
x(5)*y(6)+x(6)*y(6)+y(7)*y(8)+y(8)^2+x(1)+x(2)+x(8)+y(6)+y(7)+1
---
102
---
x(8)
---
103
---
y(8)^2+x(1)+y(5)+y(7)
---
104
---
y(8)^2+y(5)+y(6)
---
105
---
x(1)^2+x(1)*x(2)+x(1)*x(5)+x(2)*x(5)+y(4)*y(6)+x(1)*y(7)+y(4)*y(7)+y(6)*y(7)+x(2)*y(8)+x(5)*y(8)+x(6)*y(8)+x(8)*y(8)+y(4)*y(8)+y(5)*y(8)+y(6)*y(8)+y(7)*y(8)+y(8)^2+x(5)+x(6)+x(7)+x(8)+y(2)+y(5)+y(7)
---
106
---
x(1)^2+x(2)^2+x(1)*x(5)+x(2)*x(5)+x(1)*x(6)+x(2)*x(6)+x(5)*x(6)+x(2)*x(7)+x(5)*x(7)+x(2)*x(8)+x(5)*x(8)+x(1)*y(6)+x(2)*y(6)+x(5)*y(6)+x(6)*y(6)+x(8)*y(6)+y(4)*y(6)+x(2)*y(7)+x(5)*y(7)+x(8)*y(7)+y(4)*y(7)+y(6)*y(7)+x(1)*y(8)+x(5)*y(8)+x(7)*y(8)+y(2)*y(8)+y(5)*y(8)+y(7)*y(8)+y(8)^2+x(1)+x(2)+x(6)+x(7)+x(8)+y(2)+y(4)+y(7)
---
107
---
x(1)^2+x(1)*x(2)+x(1)*y(6)+x(2)*y(6)+x(6)*y(6)+x(8)*y(6)+y(4)*y(6)+x(8)*y(7)+y(4)*y(7)+y(6)*y(7)+x(2)*y(8)+x(5)*y(8)+x(6)*y(8)+y(8)^2+x(2)+x(6)+x(7)+x(8)+y(4)+y(7)+y(8)+1
---
108
---
x(1)^2+x(1)*x(2)+x(1)*x(6)+x(2)*x(6)+x(6)^2+x(1)*x(7)+x(6)*x(7)+x(2)*x(8)+x(6)*x(8)+x(2)*y(6)+x(5)*y(6)+x(6)*y(6)+y(4)*y(6)+x(1)*y(7)+x(5)*y(7)+x(8)*y(7)+y(4)*y(7)+y(6)*y(7)+x(2)*y(8)+x(6)*y(8)+x(7)*y(8)+x(8)*y(8)+y(2)*y(8)+y(6)*y(8)+y(8)^2+x(1)+x(2)+x(5)+x(6)+y(2)+y(4)+y(7)+y(8)
---
109
---
x(1)^2+x(1)*x(2)+x(1)*y(6)+x(2)*y(6)+x(6)*y(6)+x(8)*y(6)+y(4)*y(6)+x(8)*y(7)+y(4)*y(7)+y(6)*y(7)+x(2)*y(8)+x(5)*y(8)+x(6)*y(8)+y(8)^2+x(1)+x(2)+x(6)+x(7)+x(8)+y(8)+1
---
110
---
x(1)^2+x(1)*x(2)+x(1)*x(6)+x(2)*x(6)+x(6)^2+x(1)*x(7)+x(6)*x(7)+x(2)*x(8)+x(6)*x(8)+x(2)*y(6)+x(5)*y(6)+x(6)*y(6)+y(4)*y(6)+x(1)*y(7)+x(5)*y(7)+x(8)*y(7)+y(4)*y(7)+y(6)*y(7)+x(2)*y(8)+x(6)*y(8)+x(7)*y(8)+x(8)*y(8)+y(2)*y(8)+y(6)*y(8)+x(2)+x(5)+y(4)+y(5)+y(7)+y(8)
---
111
---
x(1)^2+x(1)*x(2)+x(1)*x(5)+x(2)*x(5)+x(2)*y(6)+x(5)*y(6)+x(1)*y(8)+x(2)*y(8)+x(8)*y(8)+y(4)*y(8)+y(5)*y(8)+y(6)*y(8)+y(7)*y(8)+x(2)+x(5)+x(8)+y(5)+y(6)+y(8)
---
112
---
x(1)^2+x(2)^2+x(1)*x(5)+x(2)*x(5)+x(1)*x(6)+x(2)*x(6)+x(5)*x(6)+x(2)*x(7)+x(5)*x(7)+x(2)*x(8)+x(5)*x(8)+x(1)*y(6)+x(2)*y(6)+x(5)*y(6)+x(6)*y(6)+x(8)*y(6)+y(4)*y(6)+x(2)*y(7)+x(5)*y(7)+x(8)*y(7)+y(4)*y(7)+y(6)*y(7)+x(1)*y(8)+x(5)*y(8)+x(7)*y(8)+y(2)*y(8)+y(5)*y(8)+y(7)*y(8)+x(2)+x(6)+x(7)+x(8)+y(2)+y(6)+y(7)+y(8)+1
---
113
---
y(8)^2+x(1)+x(8)+y(5)+y(6)+y(7)+y(8)
---
114
---
x(1)+x(2)+x(7)+x(8)+y(6)+y(7)+1
---
115
---
y(8)^2+x(2)+x(7)+x(8)+y(6)+y(8)
---
116
---
x(2)*y(6)+x(6)*y(6)+y(4)*y(6)+x(1)*y(7)+y(4)*y(7)+y(6)*y(7)+x(1)*y(8)+x(5)*y(8)+x(6)*y(8)+y(7)*y(8)+x(2)+x(6)+x(7)+x(8)+y(4)
---
117
---
x(1)+x(6)+y(8)+1
---
118
---
y(8)^2+x(1)+x(2)+x(6)+x(8)+y(8)+1
---
119
---
x(2)*y(6)+x(5)*y(6)+y(4)*y(6)+x(1)*y(7)+y(4)*y(7)+y(6)*y(7)+x(1)*y(8)+x(5)*y(8)+x(6)*y(8)+x(1)+x(7)+x(8)+y(2)+y(4)
---
120
---
x(2)+x(6)+y(4)+y(5)+y(6)+y(7)
---
121
---
y(8)^2+x(1)+x(2)+y(5)+y(6)+y(7)
---
122
---
x(5)*y(6)+x(6)*y(6)+y(7)*y(8)+y(8)^2+x(1)+x(8)+y(6)+y(8)+1
---
123
---
x(2)*y(6)+x(5)*y(6)+y(4)*y(6)+x(1)*y(7)+y(4)*y(7)+y(6)*y(7)+x(1)*y(8)+x(5)*y(8)+x(6)*y(8)+x(6)+x(8)+y(4)+y(5)+y(6)+y(8)+1
---
124
---
y(8)^2+x(2)+y(4)+y(6)+1
---
125
---
x(2)+x(8)+y(6)+y(8)+1
---
126
---
y(8)^2+x(7)+x(8)+y(5)
---
127
---
x(1)+x(6)+x(7)+y(7)+1
---
128
---
x(2)*y(6)+x(5)*y(6)+y(4)*y(6)+x(1)*y(7)+y(4)*y(7)+y(6)*y(7)+x(1)*y(8)+x(5)*y(8)+x(6)*y(8)+y(8)^2+x(2)+y(2)+y(4)+y(7)+y(8)
---
129
---
y(8)+1
---
130
---
y(8)^2+y(5)+y(6)+y(7)+y(8)
---
131
---
y(8)+1
---
132
---
y(8)^2+y(5)+y(6)+y(7)+1
---
133
---
y(8)^2+y(5)+y(6)+y(7)+1
---
134
---
x(8)+y(7)+y(8)+1
---
135
---
y(8)^2+x(2)+x(8)+y(5)+y(7)+y(8)+1
---
136
---
y(8)^2+x(2)+y(5)+y(6)+y(8)
---
137
---
y(8)
---
138
---
y(8)^2+x(2)+y(5)+y(6)+y(7)+1
---
139
---
x(8)+y(6)+y(8)+1
---
140
---
0
---
141
---
y(8)^2+x(1)+x(2)+y(5)+y(6)+y(8)+1
---
142
---
x(8)+y(8)
---
143
---
y(8)^2+y(5)+y(6)+y(7)
---
144
---
x(1)+x(2)+y(8)
---
145
---
y(7)
---
146
---
y(8)^2+y(5)+y(6)+y(7)+y(8)+1
---
147
---
y(8)^2+y(5)+y(8)
---
148
---
y(8)^2+y(5)+y(6)+y(7)+y(8)+1
---
149
---
y(8)^2+y(5)+y(7)+y(8)
---
150
---
y(6)+y(8)+1
---
151
---
1
---
152
---
y(6)+y(7)+y(8)+1
---
153
---
x(1)*y(8)+x(2)*y(8)+y(8)^2+x(1)+x(6)+x(8)+y(5)+y(7)+y(8)
---
154
---
x(5)*y(6)+x(6)*y(6)+y(7)*y(8)+y(5)+y(7)+y(8)+1
---
155
---
x(5)*y(6)+x(6)*y(6)+y(6)*y(8)+y(7)*y(8)+y(8)^2+x(2)+x(8)+y(5)+y(8)
---
156
---
y(8)^2+x(2)+x(8)+y(5)+y(6)+y(7)
---
157
---
y(6)*y(8)+x(2)+y(5)+y(8)
---
158
---
x(8)+y(7)+y(8)
---
159
---
x(1)*y(8)+x(2)*y(8)+y(8)^2+x(2)+x(6)+y(5)+y(7)+1
---
160
---
y(7)+1
---
161
---
0
---
162
---
0
---
163
---
y(8)^2+y(5)+y(6)+y(7)+1
---
164
---
y(6)+y(8)+1
---
165
---
y(8)^2+y(5)+y(6)+y(7)
---
166
---
y(8)
---
167
---
y(8)^2+y(5)+y(6)+y(7)+1
---
168
---
x(5)*y(6)+x(6)*y(6)+y(7)*y(8)+x(8)+y(5)+y(8)+1
---
169
---
y(8)^2+y(5)+y(6)+y(7)+y(8)+1
---
170
---
y(8)
---
171
---
x(8)+y(6)+y(8)+1
---
172
---
x(5)*y(6)+x(6)*y(6)+y(7)*y(8)+y(8)^2+x(8)+y(6)+y(8)+1
---
173
---
y(8)^2+y(5)+y(6)+y(7)+y(8)
---
174
---
y(8)^2+y(5)+y(6)+y(7)
---
175
---
y(8)^2+x(8)+y(5)+y(7)+y(8)+1
---
176
---
x(1)+y(7)+y(8)
---
177
---
x(1)*y(8)+x(2)*y(8)+y(8)^2+x(6)+y(5)+y(6)+y(8)+1
---
178
---
x(1)+y(7)+y(8)
---
179
---
x(2)*y(6)+x(6)*y(6)+y(4)*y(6)+x(1)*y(7)+y(4)*y(7)+y(6)*y(7)+x(1)*y(8)+x(5)*y(8)+x(6)*y(8)+y(6)*y(8)+y(7)*y(8)+y(8)^2+x(2)+x(6)+x(7)+x(8)+y(4)+y(7)
---
180
---
x(2)+x(7)+x(8)+y(5)+y(6)+y(8)
---
181
---
x(5)*y(6)+x(6)*y(6)+y(6)*y(8)+y(7)*y(8)+y(8)^2+x(1)+x(8)+y(5)+y(6)+y(8)
---
182
---
0
---
183
---
x(1)*y(8)+x(2)*y(8)+x(6)+y(6)+y(7)+1
---
184
---
0
---
185
---
y(8)^2+x(1)+x(2)+x(3)+x(5)+x(6)+x(7)+x(8)+y(1)+y(3)+y(4)+y(5)+y(6)
---
186
---
x(1)^2+x(1)*x(2)+x(1)*y(6)+x(2)*y(6)+x(6)*y(6)+x(8)*y(6)+y(4)*y(6)+x(8)*y(7)+y(4)*y(7)+y(6)*y(7)+x(2)*y(8)+x(5)*y(8)+x(6)*y(8)+x(1)+x(7)+x(8)+y(2)+y(4)+y(5)+y(6)+1
---
187
---
x(8)+y(2)+y(4)+y(5)+y(6)+y(7)
---
188
---
x(1)^2+x(1)*x(2)+x(1)*y(6)+x(5)*y(6)+x(6)*y(6)+x(8)*y(6)+x(1)*y(7)+x(8)*y(7)+x(1)*y(8)+x(2)*y(8)+x(2)+x(5)+x(7)+y(4)+y(5)+1
---
189
---
x(1)^2+x(1)*x(2)+x(1)*y(6)+x(2)*y(6)+x(6)*y(6)+x(8)*y(6)+y(4)*y(6)+x(8)*y(7)+y(4)*y(7)+y(6)*y(7)+x(2)*y(8)+x(5)*y(8)+x(6)*y(8)+x(7)+x(8)+y(4)+y(5)+y(7)+y(8)
---
190
---
x(1)+x(2)+x(7)+y(5)+y(6)+y(8)
---
191
---
x(1)^2+x(1)*x(2)+x(1)*y(6)+x(2)*y(6)+x(6)*y(6)+x(8)*y(6)+y(4)*y(6)+x(8)*y(7)+y(4)*y(7)+y(6)*y(7)+x(2)*y(8)+x(5)*y(8)+x(6)*y(8)+y(8)^2+x(6)+x(7)+y(4)+y(7)+y(8)
---
192
---
y(8)^2+x(1)+x(2)+x(7)
---
193
---
x(1)+x(2)+y(6)+y(7)+1
---
194
---
x(1)^2+x(1)*x(2)+x(1)*y(6)+x(5)*y(6)+x(6)*y(6)+x(8)*y(6)+x(1)*y(7)+x(8)*y(7)+x(1)*y(8)+x(2)*y(8)+y(8)^2+x(1)+x(2)+x(7)+x(8)+y(6)+y(7)+1
---
195
---
x(1)^2+x(1)*x(2)+x(1)*y(6)+x(2)*y(6)+x(6)*y(6)+x(8)*y(6)+y(4)*y(6)+x(8)*y(7)+y(4)*y(7)+y(6)*y(7)+x(2)*y(8)+x(5)*y(8)+x(6)*y(8)+x(1)+x(2)+x(6)+x(8)+y(4)+y(6)
---
196
---
x(2)+x(7)+x(8)+y(4)+y(5)+y(8)
---
197
---
y(8)^2+x(1)+x(2)+y(5)+y(6)+y(7)+y(8)+1
---
198
---
x(1)*x(8)+x(2)*x(8)+x(5)*y(6)+x(2)*y(7)+x(8)*y(7)+x(2)*y(8)+x(5)*y(8)+x(7)*y(8)+x(1)+x(2)+x(3)+x(5)+x(7)+y(2)+y(5)+y(8)+1
---
199
---
x(1)^2+x(1)*x(2)+x(1)*x(8)+x(2)*x(8)+x(1)*y(6)+x(2)*y(6)+x(5)*y(6)+x(6)*y(6)+x(8)*y(6)+y(4)*y(6)+x(2)*y(7)+y(4)*y(7)+y(6)*y(7)+x(6)*y(8)+x(7)*y(8)+x(1)+x(2)+x(6)+x(7)+x(8)+y(1)+y(2)+y(3)+y(4)+y(5)+y(6)+1
---
200
---
x(1)^2+x(1)*x(2)+x(1)*y(6)+x(2)*y(6)+x(5)*y(6)+x(8)*y(6)+y(4)*y(6)+x(8)*y(7)+y(4)*y(7)+y(6)*y(7)+x(2)*y(8)+x(5)*y(8)+x(6)*y(8)+y(7)*y(8)+y(8)^2+x(1)+y(4)+y(5)+y(6)+y(8)
---
201
---
y(8)^2+y(5)
---
202
---
x(1)*x(8)+x(2)*x(8)+x(5)*y(6)+x(2)*y(7)+x(8)*y(7)+x(2)*y(8)+x(5)*y(8)+x(7)*y(8)+x(6)+x(8)+y(5)+y(6)+y(7)+y(8)+1
---
203
---
x(1)^2+x(1)*x(2)+x(1)*x(8)+x(2)*x(8)+x(1)*y(6)+x(2)*y(6)+x(5)*y(6)+x(6)*y(6)+x(8)*y(6)+y(4)*y(6)+x(2)*y(7)+y(4)*y(7)+y(6)*y(7)+x(6)*y(8)+x(7)*y(8)+x(1)+x(2)+x(7)+x(8)+y(4)+y(6)+y(7)+1
---
204
---
x(1)^2+x(1)*x(2)+x(1)*y(6)+x(8)*y(6)+x(1)*y(7)+x(8)*y(7)+x(1)*y(8)+x(2)*y(8)+y(7)*y(8)+x(1)+x(7)+y(4)+y(5)+y(8)
---
205
---
x(2)+y(6)+y(7)+1
---
206
---
x(1)^2+x(1)*x(2)+x(1)*y(6)+x(2)*y(6)+x(6)*y(6)+x(8)*y(6)+y(4)*y(6)+x(8)*y(7)+y(4)*y(7)+y(6)*y(7)+x(2)*y(8)+x(5)*y(8)+x(6)*y(8)+x(1)+x(6)+x(7)+x(8)+y(4)+y(6)
---
207
---
x(1)^2+x(1)*x(2)+x(1)*y(6)+x(2)*y(6)+x(6)*y(6)+x(8)*y(6)+y(4)*y(6)+x(8)*y(7)+y(4)*y(7)+y(6)*y(7)+x(2)*y(8)+x(5)*y(8)+x(6)*y(8)+x(2)+x(7)+x(8)+y(6)+y(7)
---
208
---
x(1)+x(2)+x(7)+x(8)+y(5)
---
209
---
x(8)+y(6)
---
210
---
y(8)^2+y(5)+y(6)+y(7)+y(8)+1
---
211
---
x(7)+x(8)+y(5)+y(6)+y(8)+1
---
212
---
x(2)*y(6)+x(5)*y(6)+y(4)*y(6)+x(1)*y(7)+y(4)*y(7)+y(6)*y(7)+x(1)*y(8)+x(5)*y(8)+x(6)*y(8)+x(1)+x(6)+x(7)+y(4)+y(5)+y(6)+y(7)
---
213
---
x(1)^2+x(1)*x(2)+x(1)*y(6)+x(2)*y(6)+x(6)*y(6)+x(8)*y(6)+y(4)*y(6)+x(8)*y(7)+y(4)*y(7)+y(6)*y(7)+x(2)*y(8)+x(5)*y(8)+x(6)*y(8)+x(7)+y(4)+y(6)+y(7)+y(8)
---
214
---
x(5)*y(6)+x(6)*y(6)+y(7)*y(8)+y(8)^2+x(1)+x(6)+y(4)+y(5)+y(7)+1
---
215
---
x(1)^2+x(1)*x(2)+x(1)*y(6)+x(8)*y(6)+x(1)*y(7)+x(8)*y(7)+x(1)*y(8)+x(2)*y(8)+y(7)*y(8)+y(8)^2+x(8)+y(6)+y(8)
---
216
---
y(8)^2+x(1)+x(2)+x(8)+y(4)+y(6)+y(7)+y(8)+1
---
217
---
x(2)+x(8)+y(7)+1
---
218
---
y(8)^2+x(1)+y(5)+y(8)
---
219
---
x(5)*y(6)+x(6)*y(6)+y(7)*y(8)+y(8)^2+x(1)+x(6)+x(7)+y(5)+y(8)+1
---
220
---
x(2)+y(5)+y(7)
---
221
---
y(8)^2+x(1)+y(5)+y(8)
---
222
---
0
---
223
---
x(1)^2+x(1)*x(2)+x(1)*y(6)+x(2)*y(6)+x(6)*y(6)+x(8)*y(6)+y(4)*y(6)+x(8)*y(7)+y(4)*y(7)+y(6)*y(7)+x(2)*y(8)+x(5)*y(8)+x(6)*y(8)+x(6)+x(7)+y(4)+y(7)+y(8)+1
---
224
---
x(1)^2+x(1)*x(2)+x(1)*y(6)+x(2)*y(6)+x(5)*y(6)+x(8)*y(6)+y(4)*y(6)+x(8)*y(7)+y(4)*y(7)+y(6)*y(7)+x(2)*y(8)+x(5)*y(8)+x(6)*y(8)+y(7)*y(8)+y(8)^2+x(2)+x(7)+y(5)+y(6)+y(7)+y(8)


==> anc/code-2.txt <==
ring r=2,(x(1..8),y(1..8)),dp;
poly f(1) = -1 + (y(1)*y(6)) + (y(2)*y(2)) + (y(3)*x(6)) + (y(4)*x(2));
poly f(2) = (y(1)*y(1)) + (y(2)*y(5)) + (y(3)*x(1)) + (y(4)*x(5)) + y(6);
poly f(3) = (y(1)*y(2)) + (y(2)*y(6)) + (y(3)*x(2)) + (y(4)*x(6)) + y(5);
poly f(4) = (y(1)*y(3)) + (y(2)*y(7)) + (y(3)*x(3)) + (y(4)*x(7)) + y(8);
poly f(5) = (y(1)*y(4)) + (y(2)*y(8)) + (y(3)*x(4)) + (y(4)*x(8)) + y(7);
poly f(6) = (y(1)*y(5)) + (y(2)*y(1)) + (y(3)*x(5)) + (y(4)*x(1));
poly f(7) = (y(1)*y(7)) + (y(2)*y(3)) + (y(3)*x(7)) + (y(4)*x(3));
poly f(8) = (y(1)*y(8)) + (y(2)*y(4)) + (y(3)*x(8)) + (y(4)*x(4));
poly f(9) = -1 + (y(5)*y(5)) + (y(6)*y(1)) + (y(7)*x(5)) + (y(8)*x(1));
poly f(10) = y(1) + (y(5)*y(2)) + (y(6)*y(6)) + (y(7)*x(2)) + (y(8)*x(6));
poly f(11) = y(2) + (y(5)*y(1)) + (y(6)*y(5)) + (y(7)*x(1)) + (y(8)*x(5));
poly f(12) = y(3) + (y(5)*y(4)) + (y(6)*y(8)) + (y(7)*x(4)) + (y(8)*x(8));
poly f(13) = y(4) + (y(5)*y(3)) + (y(6)*y(7)) + (y(7)*x(3)) + (y(8)*x(7));
poly f(14) = (y(5)*y(6)) + (y(6)*y(2)) + (y(7)*x(6)) + (y(8)*x(2));
poly f(15) = (y(5)*y(7)) + (y(6)*y(3)) + (y(7)*x(7)) + (y(8)*x(3));
poly f(16) = (y(5)*y(8)) + (y(6)*y(4)) + (y(7)*x(8)) + (y(8)*x(4));
poly f(17) = -1 + (x(5)*y(7)) + (x(6)*y(3)) + (x(7)*x(7)) + (x(8)*x(3));
poly f(18) = x(1) + (x(5)*y(2)) + (x(6)*y(6)) + (x(7)*x(2)) + (x(8)*x(6));
poly f(19) = x(2) + (x(5)*y(1)) + (x(6)*y(5)) + (x(7)*x(1)) + (x(8)*x(5));
poly f(20) = x(3) + (x(5)*y(4)) + (x(6)*y(8)) + (x(7)*x(4)) + (x(8)*x(8));
poly f(21) = x(4) + (x(5)*y(3)) + (x(6)*y(7)) + (x(7)*x(3)) + (x(8)*x(7));
poly f(22) = (x(5)*y(5)) + (x(6)*y(1)) + (x(7)*x(5)) + (x(8)*x(1));
poly f(23) = (x(5)*y(6)) + (x(6)*y(2)) + (x(7)*x(6)) + (x(8)*x(2));
poly f(24) = (x(5)*y(8)) + (x(6)*y(4)) + (x(7)*x(8)) + (x(8)*x(4));
poly f(25) = -1 + (x(1)*y(8)) + (x(2)*y(4)) + (x(3)*x(8)) + (x(4)*x(4));
poly f(26) = (x(1)*y(1)) + (x(2)*y(5)) + (x(3)*x(1)) + (x(4)*x(5)) + x(6);
poly f(27) = (x(1)*y(2)) + (x(2)*y(6)) + (x(3)*x(2)) + (x(4)*x(6)) + x(5);
poly f(28) = (x(1)*y(3)) + (x(2)*y(7)) + (x(3)*x(3)) + (x(4)*x(7)) + x(8);
poly f(29) = (x(1)*y(4)) + (x(2)*y(8)) + (x(3)*x(4)) + (x(4)*x(8)) + x(7);
poly f(30) = (x(1)*y(5)) + (x(2)*y(1)) + (x(3)*x(5)) + (x(4)*x(1));
poly f(31) = (x(1)*y(6)) + (x(2)*y(2)) + (x(3)*x(6)) + (x(4)*x(2));
poly f(32) = (x(1)*y(7)) + (x(2)*y(3)) + (x(3)*x(7)) + (x(4)*x(3));
poly f(33) = -((x(1)*y(1)) + (y(1)*y(2))) + (y(5)*(y(5)*x(5))) + (y(5)*(y(7)*y(5))) + (y(6)*(y(5)*x(1))) + (y(6)*(y(7)*y(1))) + (y(7)*(y(1)*x(5))) + (y(7)*(y(3)*y(5))) + (y(8)*(y(1)*x(1))) + (y(8)*(y(3)*y(1)));
poly f(34) = -((x(2)*y(1)) + (y(2)*y(2))) + (y(5)*(y(6)*x(5))) + (y(5)*(y(8)*y(5))) + (y(6)*(y(6)*x(1))) + (y(6)*(y(8)*y(1))) + (y(7)*(y(2)*x(5))) + (y(7)*(y(4)*y(5))) + (y(8)*(y(2)*x(1))) + (y(8)*(y(4)*y(1)));
poly f(35) = -((x(3)*y(1)) + (y(3)*y(2))) + (y(5)*(y(5)*x(6))) + (y(5)*(y(7)*y(6))) + (y(6)*(y(5)*x(2))) + (y(6)*(y(7)*y(2))) + (y(7)*(y(1)*x(6))) + (y(7)*(y(3)*y(6))) + (y(8)*(y(1)*x(2))) + (y(8)*(y(3)*y(2)));
poly f(36) = -((x(4)*y(1)) + (y(4)*y(2))) + (y(5)*(y(6)*x(6))) + (y(5)*(y(8)*y(6))) + (y(6)*(y(6)*x(2))) + (y(6)*(y(8)*y(2))) + (y(7)*(y(2)*x(6))) + (y(7)*(y(4)*y(6))) + (y(8)*(y(2)*x(2))) + (y(8)*(y(4)*y(2)));
poly f(37) = -((x(5)*y(1)) + (y(5)*y(2))) + (y(1)*(y(5)*x(5))) + (y(1)*(y(7)*y(5))) + (y(2)*(y(5)*x(1))) + (y(2)*(y(7)*y(1))) + (y(3)*(y(1)*x(5))) + (y(3)*(y(3)*y(5))) + (y(4)*(y(1)*x(1))) + (y(4)*(y(3)*y(1)));
poly f(38) = -((x(6)*y(1)) + (y(6)*y(2))) + (y(1)*(y(6)*x(5))) + (y(1)*(y(8)*y(5))) + (y(2)*(y(6)*x(1))) + (y(2)*(y(8)*y(1))) + (y(3)*(y(2)*x(5))) + (y(3)*(y(4)*y(5))) + (y(4)*(y(2)*x(1))) + (y(4)*(y(4)*y(1)));
poly f(39) = -((x(7)*y(1)) + (y(7)*y(2))) + (y(1)*(y(5)*x(6))) + (y(1)*(y(7)*y(6))) + (y(2)*(y(5)*x(2))) + (y(2)*(y(7)*y(2))) + (y(3)*(y(1)*x(6))) + (y(3)*(y(3)*y(6))) + (y(4)*(y(1)*x(2))) + (y(4)*(y(3)*y(2)));
poly f(40) = -((x(8)*y(1)) + (y(8)*y(2))) + (y(1)*(y(6)*x(6))) + (y(1)*(y(8)*y(6))) + (y(2)*(y(6)*x(2))) + (y(2)*(y(8)*y(2))) + (y(3)*(y(2)*x(6))) + (y(3)*(y(4)*y(6))) + (y(4)*(y(2)*x(2))) + (y(4)*(y(4)*y(2)));
poly f(41) = -((x(1)*y(3)) + (y(1)*y(4))) + (y(5)*(y(5)*x(7))) + (y(5)*(y(7)*y(7))) + (y(6)*(y(5)*x(3))) + (y(6)*(y(7)*y(3))) + (y(7)*(y(1)*x(7))) + (y(7)*(y(3)*y(7))) + (y(8)*(y(1)*x(3))) + (y(8)*(y(3)*y(3)));
poly f(42) = -((x(2)*y(3)) + (y(2)*y(4))) + (y(5)*(y(6)*x(7))) + (y(5)*(y(8)*y(7))) + (y(6)*(y(6)*x(3))) + (y(6)*(y(8)*y(3))) + (y(7)*(y(2)*x(7))) + (y(7)*(y(4)*y(7))) + (y(8)*(y(2)*x(3))) + (y(8)*(y(4)*y(3)));
poly f(43) = -((x(3)*y(3)) + (y(3)*y(4))) + (y(5)*(y(5)*x(8))) + (y(5)*(y(7)*y(8))) + (y(6)*(y(5)*x(4))) + (y(6)*(y(7)*y(4))) + (y(7)*(y(1)*x(8))) + (y(7)*(y(3)*y(8))) + (y(8)*(y(1)*x(4))) + (y(8)*(y(3)*y(4)));
poly f(44) = -((x(4)*y(3)) + (y(4)*y(4))) + (y(5)*(y(6)*x(8))) + (y(5)*(y(8)*y(8))) + (y(6)*(y(6)*x(4))) + (y(6)*(y(8)*y(4))) + (y(7)*(y(2)*x(8))) + (y(7)*(y(4)*y(8))) + (y(8)*(y(2)*x(4))) + (y(8)*(y(4)*y(4)));
poly f(45) = -((x(5)*y(3)) + (y(5)*y(4))) + (y(1)*(y(5)*x(7))) + (y(1)*(y(7)*y(7))) + (y(2)*(y(5)*x(3))) + (y(2)*(y(7)*y(3))) + (y(3)*(y(1)*x(7))) + (y(3)*(y(3)*y(7))) + (y(4)*(y(1)*x(3))) + (y(4)*(y(3)*y(3)));
poly f(46) = -((x(6)*y(3)) + (y(6)*y(4))) + (y(1)*(y(6)*x(7))) + (y(1)*(y(8)*y(7))) + (y(2)*(y(6)*x(3))) + (y(2)*(y(8)*y(3))) + (y(3)*(y(2)*x(7))) + (y(3)*(y(4)*y(7))) + (y(4)*(y(2)*x(3))) + (y(4)*(y(4)*y(3)));
poly f(47) = -((x(7)*y(3)) + (y(7)*y(4))) + (y(1)*(y(5)*x(8))) + (y(1)*(y(7)*y(8))) + (y(2)*(y(5)*x(4))) + (y(2)*(y(7)*y(4))) + (y(3)*(y(1)*x(8))) + (y(3)*(y(3)*y(8))) + (y(4)*(y(1)*x(4))) + (y(4)*(y(3)*y(4)));
poly f(48) = -((x(8)*y(3)) + (y(8)*y(4))) + (y(1)*(y(6)*x(8))) + (y(1)*(y(8)*y(8))) + (y(2)*(y(6)*x(4))) + (y(2)*(y(8)*y(4))) + (y(3)*(y(2)*x(8))) + (y(3)*(y(4)*y(8))) + (y(4)*(y(2)*x(4))) + (y(4)*(y(4)*y(4)));
poly f(49) = -((y(5)*x(1)) + (y(7)*y(1))) + ((y(1)*x(1))*y(1)) + ((y(1)*y(1))*y(2)) + ((y(2)*x(5))*y(1)) + ((y(2)*y(5))*y(2)) + ((y(3)*x(1))*y(5)) + ((y(3)*y(1))*y(6)) + ((y(4)*x(5))*y(5)) + ((y(4)*y(5))*y(6));
poly f(50) = -((y(5)*x(2)) + (y(7)*y(2))) + ((y(1)*x(3))*y(1)) + ((y(1)*y(3))*y(2)) + ((y(2)*x(7))*y(1)) + ((y(2)*y(7))*y(2)) + ((y(3)*x(3))*y(5)) + ((y(3)*y(3))*y(6)) + ((y(4)*x(7))*y(5)) + ((y(4)*y(7))*y(6));
poly f(51) = -((y(5)*x(3)) + (y(7)*y(3))) + ((y(1)*x(1))*y(3)) + ((y(1)*y(1))*y(4)) + ((y(2)*x(5))*y(3)) + ((y(2)*y(5))*y(4)) + ((y(3)*x(1))*y(7)) + ((y(3)*y(1))*y(8)) + ((y(4)*x(5))*y(7)) + ((y(4)*y(5))*y(8));
poly f(52) = -((y(5)*x(4)) + (y(7)*y(4))) + ((y(1)*x(3))*y(3)) + ((y(1)*y(3))*y(4)) + ((y(2)*x(7))*y(3)) + ((y(2)*y(7))*y(4)) + ((y(3)*x(3))*y(7)) + ((y(3)*y(3))*y(8)) + ((y(4)*x(7))*y(7)) + ((y(4)*y(7))*y(8));
poly f(53) = -((y(5)*x(5)) + (y(7)*y(5))) + ((y(5)*x(1))*y(1)) + ((y(5)*y(1))*y(2)) + ((y(6)*x(5))*y(1)) + ((y(6)*y(5))*y(2)) + ((y(7)*x(1))*y(5)) + ((y(7)*y(1))*y(6)) + ((y(8)*x(5))*y(5)) + ((y(8)*y(5))*y(6));
poly f(54) = -((y(5)*x(6)) + (y(7)*y(6))) + ((y(5)*x(3))*y(1)) + ((y(5)*y(3))*y(2)) + ((y(6)*x(7))*y(1)) + ((y(6)*y(7))*y(2)) + ((y(7)*x(3))*y(5)) + ((y(7)*y(3))*y(6)) + ((y(8)*x(7))*y(5)) + ((y(8)*y(7))*y(6));
poly f(55) = -((y(5)*x(7)) + (y(7)*y(7))) + ((y(5)*x(1))*y(3)) + ((y(5)*y(1))*y(4)) + ((y(6)*x(5))*y(3)) + ((y(6)*y(5))*y(4)) + ((y(7)*x(1))*y(7)) + ((y(7)*y(1))*y(8)) + ((y(8)*x(5))*y(7)) + ((y(8)*y(5))*y(8));
poly f(56) = -((y(5)*x(8)) + (y(7)*y(8))) + ((y(5)*x(3))*y(3)) + ((y(5)*y(3))*y(4)) + ((y(6)*x(7))*y(3)) + ((y(6)*y(7))*y(4)) + ((y(7)*x(3))*y(7)) + ((y(7)*y(3))*y(8)) + ((y(8)*x(7))*y(7)) + ((y(8)*y(7))*y(8));
poly f(57) = -((y(6)*x(1)) + (y(8)*y(1))) + ((y(1)*x(2))*y(1)) + ((y(1)*y(2))*y(2)) + ((y(2)*x(6))*y(1)) + ((y(2)*y(6))*y(2)) + ((y(3)*x(2))*y(5)) + ((y(3)*y(2))*y(6)) + ((y(4)*x(6))*y(5)) + ((y(4)*y(6))*y(6));
poly f(58) = -((y(6)*x(2)) + (y(8)*y(2))) + ((y(1)*x(4))*y(1)) + ((y(1)*y(4))*y(2)) + ((y(2)*x(8))*y(1)) + ((y(2)*y(8))*y(2)) + ((y(3)*x(4))*y(5)) + ((y(3)*y(4))*y(6)) + ((y(4)*x(8))*y(5)) + ((y(4)*y(8))*y(6));
poly f(59) = -((y(6)*x(3)) + (y(8)*y(3))) + ((y(1)*x(2))*y(3)) + ((y(1)*y(2))*y(4)) + ((y(2)*x(6))*y(3)) + ((y(2)*y(6))*y(4)) + ((y(3)*x(2))*y(7)) + ((y(3)*y(2))*y(8)) + ((y(4)*x(6))*y(7)) + ((y(4)*y(6))*y(8));
poly f(60) = -((y(6)*x(4)) + (y(8)*y(4))) + ((y(1)*x(4))*y(3)) + ((y(1)*y(4))*y(4)) + ((y(2)*x(8))*y(3)) + ((y(2)*y(8))*y(4)) + ((y(3)*x(4))*y(7)) + ((y(3)*y(4))*y(8)) + ((y(4)*x(8))*y(7)) + ((y(4)*y(8))*y(8));
poly f(61) = -((y(6)*x(5)) + (y(8)*y(5))) + ((y(5)*x(2))*y(1)) + ((y(5)*y(2))*y(2)) + ((y(6)*x(6))*y(1)) + ((y(6)*y(6))*y(2)) + ((y(7)*x(2))*y(5)) + ((y(7)*y(2))*y(6)) + ((y(8)*x(6))*y(5)) + ((y(8)*y(6))*y(6));
poly f(62) = -((y(6)*x(6)) + (y(8)*y(6))) + ((y(5)*x(4))*y(1)) + ((y(5)*y(4))*y(2)) + ((y(6)*x(8))*y(1)) + ((y(6)*y(8))*y(2)) + ((y(7)*x(4))*y(5)) + ((y(7)*y(4))*y(6)) + ((y(8)*x(8))*y(5)) + ((y(8)*y(8))*y(6));
poly f(63) = -((y(6)*x(7)) + (y(8)*y(7))) + ((y(5)*x(2))*y(3)) + ((y(5)*y(2))*y(4)) + ((y(6)*x(6))*y(3)) + ((y(6)*y(6))*y(4)) + ((y(7)*x(2))*y(7)) + ((y(7)*y(2))*y(8)) + ((y(8)*x(6))*y(7)) + ((y(8)*y(6))*y(8));
poly f(64) = -((y(6)*x(8)) + (y(8)*y(8))) + ((y(5)*x(4))*y(3)) + ((y(5)*y(4))*y(4)) + ((y(6)*x(8))*y(3)) + ((y(6)*y(8))*y(4)) + ((y(7)*x(4))*y(7)) + ((y(7)*y(4))*y(8)) + ((y(8)*x(8))*y(7)) + ((y(8)*y(8))*y(8));
poly f(65) = ((y(1)*x(5))*y(1)) + ((y(1)*y(5))*y(2)) + ((y(2)*x(1))*y(1)) + ((y(2)*y(1))*y(2)) + ((y(3)*x(5))*y(5)) + ((y(3)*y(5))*y(6)) + ((y(4)*x(1))*y(5)) + ((y(4)*y(1))*y(6)) + (y(5)*(y(5)*x(1))) + (y(5)*(y(7)*y(1))) + (y(6)*(y(5)*x(5))) + (y(6)*(y(7)*y(5))) + (y(7)*(y(1)*x(1))) + (y(7)*(y(3)*y(1))) + (y(8)*(y(1)*x(5))) + (y(8)*(y(3)*y(5)));
poly f(66) = ((y(1)*x(6))*y(1)) + ((y(1)*y(6))*y(2)) + ((y(2)*x(2))*y(1)) + ((y(2)*y(2))*y(2)) + ((y(3)*x(6))*y(5)) + ((y(3)*y(6))*y(6)) + ((y(4)*x(2))*y(5)) + ((y(4)*y(2))*y(6)) + (y(5)*(y(6)*x(1))) + (y(5)*(y(8)*y(1))) + (y(6)*(y(6)*x(5))) + (y(6)*(y(8)*y(5))) + (y(7)*(y(2)*x(1))) + (y(7)*(y(4)*y(1))) + (y(8)*(y(2)*x(5))) + (y(8)*(y(4)*y(5)));
poly f(67) = ((y(1)*x(7))*y(1)) + ((y(1)*y(7))*y(2)) + ((y(2)*x(3))*y(1)) + ((y(2)*y(3))*y(2)) + ((y(3)*x(7))*y(5)) + ((y(3)*y(7))*y(6)) + ((y(4)*x(3))*y(5)) + ((y(4)*y(3))*y(6)) + (y(5)*(y(5)*x(2))) + (y(5)*(y(7)*y(2))) + (y(6)*(y(5)*x(6))) + (y(6)*(y(7)*y(6))) + (y(7)*(y(1)*x(2))) + (y(7)*(y(3)*y(2))) + (y(8)*(y(1)*x(6))) + (y(8)*(y(3)*y(6)));
poly f(68) = ((y(1)*x(8))*y(1)) + ((y(1)*y(8))*y(2)) + ((y(2)*x(4))*y(1)) + ((y(2)*y(4))*y(2)) + ((y(3)*x(8))*y(5)) + ((y(3)*y(8))*y(6)) + ((y(4)*x(4))*y(5)) + ((y(4)*y(4))*y(6)) + (y(5)*(y(6)*x(2))) + (y(5)*(y(8)*y(2))) + (y(6)*(y(6)*x(6))) + (y(6)*(y(8)*y(6))) + (y(7)*(y(2)*x(2))) + (y(7)*(y(4)*y(2))) + (y(8)*(y(2)*x(6))) + (y(8)*(y(4)*y(6)));
poly f(69) = ((y(1)*x(5))*y(3)) + ((y(1)*y(5))*y(4)) + ((y(2)*x(1))*y(3)) + ((y(2)*y(1))*y(4)) + ((y(3)*x(5))*y(7)) + ((y(3)*y(5))*y(8)) + ((y(4)*x(1))*y(7)) + ((y(4)*y(1))*y(8)) + (y(5)*(y(5)*x(3))) + (y(5)*(y(7)*y(3))) + (y(6)*(y(5)*x(7))) + (y(6)*(y(7)*y(7))) + (y(7)*(y(1)*x(3))) + (y(7)*(y(3)*y(3))) + (y(8)*(y(1)*x(7))) + (y(8)*(y(3)*y(7)));
poly f(70) = ((y(1)*x(6))*y(3)) + ((y(1)*y(6))*y(4)) + ((y(2)*x(2))*y(3)) + ((y(2)*y(2))*y(4)) + ((y(3)*x(6))*y(7)) + ((y(3)*y(6))*y(8)) + ((y(4)*x(2))*y(7)) + ((y(4)*y(2))*y(8)) + (y(5)*(y(6)*x(3))) + (y(5)*(y(8)*y(3))) + (y(6)*(y(6)*x(7))) + (y(6)*(y(8)*y(7))) + (y(7)*(y(2)*x(3))) + (y(7)*(y(4)*y(3))) + (y(8)*(y(2)*x(7))) + (y(8)*(y(4)*y(7)));
poly f(71) = ((y(1)*x(7))*y(3)) + ((y(1)*y(7))*y(4)) + ((y(2)*x(3))*y(3)) + ((y(2)*y(3))*y(4)) + ((y(3)*x(7))*y(7)) + ((y(3)*y(7))*y(8)) + ((y(4)*x(3))*y(7)) + ((y(4)*y(3))*y(8)) + (y(5)*(y(5)*x(4))) + (y(5)*(y(7)*y(4))) + (y(6)*(y(5)*x(8))) + (y(6)*(y(7)*y(8))) + (y(7)*(y(1)*x(4))) + (y(7)*(y(3)*y(4))) + (y(8)*(y(1)*x(8))) + (y(8)*(y(3)*y(8)));
poly f(72) = ((y(1)*x(8))*y(3)) + ((y(1)*y(8))*y(4)) + ((y(2)*x(4))*y(3)) + ((y(2)*y(4))*y(4)) + ((y(3)*x(8))*y(7)) + ((y(3)*y(8))*y(8)) + ((y(4)*x(4))*y(7)) + ((y(4)*y(4))*y(8)) + (y(5)*(y(6)*x(4))) + (y(5)*(y(8)*y(4))) + (y(6)*(y(6)*x(8))) + (y(6)*(y(8)*y(8))) + (y(7)*(y(2)*x(4))) + (y(7)*(y(4)*y(4))) + (y(8)*(y(2)*x(8))) + (y(8)*(y(4)*y(8)));
poly f(73) = (y(1)*(y(5)*x(1))) + (y(1)*(y(7)*y(1))) + (y(2)*(y(5)*x(5))) + (y(2)*(y(7)*y(5))) + (y(3)*(y(1)*x(1))) + (y(3)*(y(3)*y(1))) + (y(4)*(y(1)*x(5))) + (y(4)*(y(3)*y(5))) + ((y(5)*x(5))*y(1)) + ((y(5)*y(5))*y(2)) + ((y(6)*x(1))*y(1)) + ((y(6)*y(1))*y(2)) + ((y(7)*x(5))*y(5)) + ((y(7)*y(5))*y(6)) + ((y(8)*x(1))*y(5)) + ((y(8)*y(1))*y(6));
poly f(74) = (y(1)*(y(5)*x(2))) + (y(1)*(y(7)*y(2))) + (y(2)*(y(5)*x(6))) + (y(2)*(y(7)*y(6))) + (y(3)*(y(1)*x(2))) + (y(3)*(y(3)*y(2))) + (y(4)*(y(1)*x(6))) + (y(4)*(y(3)*y(6))) + ((y(5)*x(7))*y(1)) + ((y(5)*y(7))*y(2)) + ((y(6)*x(3))*y(1)) + ((y(6)*y(3))*y(2)) + ((y(7)*x(7))*y(5)) + ((y(7)*y(7))*y(6)) + ((y(8)*x(3))*y(5)) + ((y(8)*y(3))*y(6));
poly f(75) = (y(1)*(y(5)*x(3))) + (y(1)*(y(7)*y(3))) + (y(2)*(y(5)*x(7))) + (y(2)*(y(7)*y(7))) + (y(3)*(y(1)*x(3))) + (y(3)*(y(3)*y(3))) + (y(4)*(y(1)*x(7))) + (y(4)*(y(3)*y(7))) + ((y(5)*x(5))*y(3)) + ((y(5)*y(5))*y(4)) + ((y(6)*x(1))*y(3)) + ((y(6)*y(1))*y(4)) + ((y(7)*x(5))*y(7)) + ((y(7)*y(5))*y(8)) + ((y(8)*x(1))*y(7)) + ((y(8)*y(1))*y(8));
poly f(76) = (y(1)*(y(5)*x(4))) + (y(1)*(y(7)*y(4))) + (y(2)*(y(5)*x(8))) + (y(2)*(y(7)*y(8))) + (y(3)*(y(1)*x(4))) + (y(3)*(y(3)*y(4))) + (y(4)*(y(1)*x(8))) + (y(4)*(y(3)*y(8))) + ((y(5)*x(7))*y(3)) + ((y(5)*y(7))*y(4)) + ((y(6)*x(3))*y(3)) + ((y(6)*y(3))*y(4)) + ((y(7)*x(7))*y(7)) + ((y(7)*y(7))*y(8)) + ((y(8)*x(3))*y(7)) + ((y(8)*y(3))*y(8));
poly f(77) = (y(1)*(y(6)*x(1))) + (y(1)*(y(8)*y(1))) + (y(2)*(y(6)*x(5))) + (y(2)*(y(8)*y(5))) + (y(3)*(y(2)*x(1))) + (y(3)*(y(4)*y(1))) + (y(4)*(y(2)*x(5))) + (y(4)*(y(4)*y(5))) + ((y(5)*x(6))*y(1)) + ((y(5)*y(6))*y(2)) + ((y(6)*x(2))*y(1)) + ((y(6)*y(2))*y(2)) + ((y(7)*x(6))*y(5)) + ((y(7)*y(6))*y(6)) + ((y(8)*x(2))*y(5)) + ((y(8)*y(2))*y(6));
poly f(78) = (y(1)*(y(6)*x(2))) + (y(1)*(y(8)*y(2))) + (y(2)*(y(6)*x(6))) + (y(2)*(y(8)*y(6))) + (y(3)*(y(2)*x(2))) + (y(3)*(y(4)*y(2))) + (y(4)*(y(2)*x(6))) + (y(4)*(y(4)*y(6))) + ((y(5)*x(8))*y(1)) + ((y(5)*y(8))*y(2)) + ((y(6)*x(4))*y(1)) + ((y(6)*y(4))*y(2)) + ((y(7)*x(8))*y(5)) + ((y(7)*y(8))*y(6)) + ((y(8)*x(4))*y(5)) + ((y(8)*y(4))*y(6));
poly f(79) = (y(1)*(y(6)*x(3))) + (y(1)*(y(8)*y(3))) + (y(2)*(y(6)*x(7))) + (y(2)*(y(8)*y(7))) + (y(3)*(y(2)*x(3))) + (y(3)*(y(4)*y(3))) + (y(4)*(y(2)*x(7))) + (y(4)*(y(4)*y(7))) + ((y(5)*x(6))*y(3)) + ((y(5)*y(6))*y(4)) + ((y(6)*x(2))*y(3)) + ((y(6)*y(2))*y(4)) + ((y(7)*x(6))*y(7)) + ((y(7)*y(6))*y(8)) + ((y(8)*x(2))*y(7)) + ((y(8)*y(2))*y(8));
poly f(80) = (y(1)*(y(6)*x(4))) + (y(1)*(y(8)*y(4))) + (y(2)*(y(6)*x(8))) + (y(2)*(y(8)*y(8))) + (y(3)*(y(2)*x(4))) + (y(3)*(y(4)*y(4))) + (y(4)*(y(2)*x(8))) + (y(4)*(y(4)*y(8))) + ((y(5)*x(8))*y(3)) + ((y(5)*y(8))*y(4)) + ((y(6)*x(4))*y(3)) + ((y(6)*y(4))*y(4)) + ((y(7)*x(8))*y(7)) + ((y(7)*y(8))*y(8)) + ((y(8)*x(4))*y(7)) + ((y(8)*y(4))*y(8));
poly f(81) = -((y(1)*x(1)) + (y(3)*y(1))) + ((x(1)*x(1))*y(1)) + ((x(1)*y(1))*y(2)) + ((x(2)*x(5))*y(1)) + ((x(2)*y(5))*y(2)) + ((x(3)*x(1))*y(5)) + ((x(3)*y(1))*y(6)) + ((x(4)*x(5))*y(5)) + ((x(4)*y(5))*y(6));
poly f(82) = -((y(1)*x(2)) + (y(3)*y(2))) + ((x(1)*x(3))*y(1)) + ((x(1)*y(3))*y(2)) + ((x(2)*x(7))*y(1)) + ((x(2)*y(7))*y(2)) + ((x(3)*x(3))*y(5)) + ((x(3)*y(3))*y(6)) + ((x(4)*x(7))*y(5)) + ((x(4)*y(7))*y(6));
poly f(83) = -((y(1)*x(3)) + (y(3)*y(3))) + ((x(1)*x(1))*y(3)) + ((x(1)*y(1))*y(4)) + ((x(2)*x(5))*y(3)) + ((x(2)*y(5))*y(4)) + ((x(3)*x(1))*y(7)) + ((x(3)*y(1))*y(8)) + ((x(4)*x(5))*y(7)) + ((x(4)*y(5))*y(8));
poly f(84) = -((y(1)*x(4)) + (y(3)*y(4))) + ((x(1)*x(3))*y(3)) + ((x(1)*y(3))*y(4)) + ((x(2)*x(7))*y(3)) + ((x(2)*y(7))*y(4)) + ((x(3)*x(3))*y(7)) + ((x(3)*y(3))*y(8)) + ((x(4)*x(7))*y(7)) + ((x(4)*y(7))*y(8));
poly f(85) = -((y(1)*x(5)) + (y(3)*y(5))) + ((x(5)*x(1))*y(1)) + ((x(5)*y(1))*y(2)) + ((x(6)*x(5))*y(1)) + ((x(6)*y(5))*y(2)) + ((x(7)*x(1))*y(5)) + ((x(7)*y(1))*y(6)) + ((x(8)*x(5))*y(5)) + ((x(8)*y(5))*y(6));
poly f(86) = -((y(1)*x(6)) + (y(3)*y(6))) + ((x(5)*x(3))*y(1)) + ((x(5)*y(3))*y(2)) + ((x(6)*x(7))*y(1)) + ((x(6)*y(7))*y(2)) + ((x(7)*x(3))*y(5)) + ((x(7)*y(3))*y(6)) + ((x(8)*x(7))*y(5)) + ((x(8)*y(7))*y(6));
poly f(87) = -((y(1)*x(7)) + (y(3)*y(7))) + ((x(5)*x(1))*y(3)) + ((x(5)*y(1))*y(4)) + ((x(6)*x(5))*y(3)) + ((x(6)*y(5))*y(4)) + ((x(7)*x(1))*y(7)) + ((x(7)*y(1))*y(8)) + ((x(8)*x(5))*y(7)) + ((x(8)*y(5))*y(8));
poly f(88) = -((y(1)*x(8)) + (y(3)*y(8))) + ((x(5)*x(3))*y(3)) + ((x(5)*y(3))*y(4)) + ((x(6)*x(7))*y(3)) + ((x(6)*y(7))*y(4)) + ((x(7)*x(3))*y(7)) + ((x(7)*y(3))*y(8)) + ((x(8)*x(7))*y(7)) + ((x(8)*y(7))*y(8));
poly f(89) = -((y(2)*x(1)) + (y(4)*y(1))) + ((x(1)*x(2))*y(1)) + ((x(1)*y(2))*y(2)) + ((x(2)*x(6))*y(1)) + ((x(2)*y(6))*y(2)) + ((x(3)*x(2))*y(5)) + ((x(3)*y(2))*y(6)) + ((x(4)*x(6))*y(5)) + ((x(4)*y(6))*y(6));
poly f(90) = -((y(2)*x(2)) + (y(4)*y(2))) + ((x(1)*x(4))*y(1)) + ((x(1)*y(4))*y(2)) + ((x(2)*x(8))*y(1)) + ((x(2)*y(8))*y(2)) + ((x(3)*x(4))*y(5)) + ((x(3)*y(4))*y(6)) + ((x(4)*x(8))*y(5)) + ((x(4)*y(8))*y(6));
poly f(91) = -((y(2)*x(3)) + (y(4)*y(3))) + ((x(1)*x(2))*y(3)) + ((x(1)*y(2))*y(4)) + ((x(2)*x(6))*y(3)) + ((x(2)*y(6))*y(4)) + ((x(3)*x(2))*y(7)) + ((x(3)*y(2))*y(8)) + ((x(4)*x(6))*y(7)) + ((x(4)*y(6))*y(8));
poly f(92) = -((y(2)*x(4)) + (y(4)*y(4))) + ((x(1)*x(4))*y(3)) + ((x(1)*y(4))*y(4)) + ((x(2)*x(8))*y(3)) + ((x(2)*y(8))*y(4)) + ((x(3)*x(4))*y(7)) + ((x(3)*y(4))*y(8)) + ((x(4)*x(8))*y(7)) + ((x(4)*y(8))*y(8));
poly f(93) = -((y(2)*x(5)) + (y(4)*y(5))) + ((x(5)*x(2))*y(1)) + ((x(5)*y(2))*y(2)) + ((x(6)*x(6))*y(1)) + ((x(6)*y(6))*y(2)) + ((x(7)*x(2))*y(5)) + ((x(7)*y(2))*y(6)) + ((x(8)*x(6))*y(5)) + ((x(8)*y(6))*y(6));
poly f(94) = -((y(2)*x(6)) + (y(4)*y(6))) + ((x(5)*x(4))*y(1)) + ((x(5)*y(4))*y(2)) + ((x(6)*x(8))*y(1)) + ((x(6)*y(8))*y(2)) + ((x(7)*x(4))*y(5)) + ((x(7)*y(4))*y(6)) + ((x(8)*x(8))*y(5)) + ((x(8)*y(8))*y(6));
poly f(95) = -((y(2)*x(7)) + (y(4)*y(7))) + ((x(5)*x(2))*y(3)) + ((x(5)*y(2))*y(4)) + ((x(6)*x(6))*y(3)) + ((x(6)*y(6))*y(4)) + ((x(7)*x(2))*y(7)) + ((x(7)*y(2))*y(8)) + ((x(8)*x(6))*y(7)) + ((x(8)*y(6))*y(8));
poly f(96) = -((y(2)*x(8)) + (y(4)*y(8))) + ((x(5)*x(4))*y(3)) + ((x(5)*y(4))*y(4)) + ((x(6)*x(8))*y(3)) + ((x(6)*y(8))*y(4)) + ((x(7)*x(4))*y(7)) + ((x(7)*y(4))*y(8)) + ((x(8)*x(8))*y(7)) + ((x(8)*y(8))*y(8));
poly f(97) = -((x(1)*y(5)) + (y(1)*y(6))) + (x(5)*(y(5)*x(5))) + (x(5)*(y(7)*y(5))) + (x(6)*(y(5)*x(1))) + (x(6)*(y(7)*y(1))) + (x(7)*(y(1)*x(5))) + (x(7)*(y(3)*y(5))) + (x(8)*(y(1)*x(1))) + (x(8)*(y(3)*y(1)));
poly f(98) = -((x(2)*y(5)) + (y(2)*y(6))) + (x(5)*(y(6)*x(5))) + (x(5)*(y(8)*y(5))) + (x(6)*(y(6)*x(1))) + (x(6)*(y(8)*y(1))) + (x(7)*(y(2)*x(5))) + (x(7)*(y(4)*y(5))) + (x(8)*(y(2)*x(1))) + (x(8)*(y(4)*y(1)));
poly f(99) = -((x(3)*y(5)) + (y(3)*y(6))) + (x(5)*(y(5)*x(6))) + (x(5)*(y(7)*y(6))) + (x(6)*(y(5)*x(2))) + (x(6)*(y(7)*y(2))) + (x(7)*(y(1)*x(6))) + (x(7)*(y(3)*y(6))) + (x(8)*(y(1)*x(2))) + (x(8)*(y(3)*y(2)));
poly f(100) = -((x(4)*y(5)) + (y(4)*y(6))) + (x(5)*(y(6)*x(6))) + (x(5)*(y(8)*y(6))) + (x(6)*(y(6)*x(2))) + (x(6)*(y(8)*y(2))) + (x(7)*(y(2)*x(6))) + (x(7)*(y(4)*y(6))) + (x(8)*(y(2)*x(2))) + (x(8)*(y(4)*y(2)));
poly f(101) = -((x(5)*y(5)) + (y(5)*y(6))) + (x(1)*(y(5)*x(5))) + (x(1)*(y(7)*y(5))) + (x(2)*(y(5)*x(1))) + (x(2)*(y(7)*y(1))) + (x(3)*(y(1)*x(5))) + (x(3)*(y(3)*y(5))) + (x(4)*(y(1)*x(1))) + (x(4)*(y(3)*y(1)));
poly f(102) = -((x(6)*y(5)) + (y(6)*y(6))) + (x(1)*(y(6)*x(5))) + (x(1)*(y(8)*y(5))) + (x(2)*(y(6)*x(1))) + (x(2)*(y(8)*y(1))) + (x(3)*(y(2)*x(5))) + (x(3)*(y(4)*y(5))) + (x(4)*(y(2)*x(1))) + (x(4)*(y(4)*y(1)));
poly f(103) = -((x(7)*y(5)) + (y(7)*y(6))) + (x(1)*(y(5)*x(6))) + (x(1)*(y(7)*y(6))) + (x(2)*(y(5)*x(2))) + (x(2)*(y(7)*y(2))) + (x(3)*(y(1)*x(6))) + (x(3)*(y(3)*y(6))) + (x(4)*(y(1)*x(2))) + (x(4)*(y(3)*y(2)));
poly f(104) = -((x(8)*y(5)) + (y(8)*y(6))) + (x(1)*(y(6)*x(6))) + (x(1)*(y(8)*y(6))) + (x(2)*(y(6)*x(2))) + (x(2)*(y(8)*y(2))) + (x(3)*(y(2)*x(6))) + (x(3)*(y(4)*y(6))) + (x(4)*(y(2)*x(2))) + (x(4)*(y(4)*y(2)));
poly f(105) = -((x(1)*y(7)) + (y(1)*y(8))) + (x(5)*(y(5)*x(7))) + (x(5)*(y(7)*y(7))) + (x(6)*(y(5)*x(3))) + (x(6)*(y(7)*y(3))) + (x(7)*(y(1)*x(7))) + (x(7)*(y(3)*y(7))) + (x(8)*(y(1)*x(3))) + (x(8)*(y(3)*y(3)));
poly f(106) = -((x(2)*y(7)) + (y(2)*y(8))) + (x(5)*(y(6)*x(7))) + (x(5)*(y(8)*y(7))) + (x(6)*(y(6)*x(3))) + (x(6)*(y(8)*y(3))) + (x(7)*(y(2)*x(7))) + (x(7)*(y(4)*y(7))) + (x(8)*(y(2)*x(3))) + (x(8)*(y(4)*y(3)));
poly f(107) = -((x(3)*y(7)) + (y(3)*y(8))) + (x(5)*(y(5)*x(8))) + (x(5)*(y(7)*y(8))) + (x(6)*(y(5)*x(4))) + (x(6)*(y(7)*y(4))) + (x(7)*(y(1)*x(8))) + (x(7)*(y(3)*y(8))) + (x(8)*(y(1)*x(4))) + (x(8)*(y(3)*y(4)));
poly f(108) = -((x(4)*y(7)) + (y(4)*y(8))) + (x(5)*(y(6)*x(8))) + (x(5)*(y(8)*y(8))) + (x(6)*(y(6)*x(4))) + (x(6)*(y(8)*y(4))) + (x(7)*(y(2)*x(8))) + (x(7)*(y(4)*y(8))) + (x(8)*(y(2)*x(4))) + (x(8)*(y(4)*y(4)));
poly f(109) = -((x(5)*y(7)) + (y(5)*y(8))) + (x(1)*(y(5)*x(7))) + (x(1)*(y(7)*y(7))) + (x(2)*(y(5)*x(3))) + (x(2)*(y(7)*y(3))) + (x(3)*(y(1)*x(7))) + (x(3)*(y(3)*y(7))) + (x(4)*(y(1)*x(3))) + (x(4)*(y(3)*y(3)));
poly f(110) = -((x(6)*y(7)) + (y(6)*y(8))) + (x(1)*(y(6)*x(7))) + (x(1)*(y(8)*y(7))) + (x(2)*(y(6)*x(3))) + (x(2)*(y(8)*y(3))) + (x(3)*(y(2)*x(7))) + (x(3)*(y(4)*y(7))) + (x(4)*(y(2)*x(3))) + (x(4)*(y(4)*y(3)));
poly f(111) = -((x(7)*y(7)) + (y(7)*y(8))) + (x(1)*(y(5)*x(8))) + (x(1)*(y(7)*y(8))) + (x(2)*(y(5)*x(4))) + (x(2)*(y(7)*y(4))) + (x(3)*(y(1)*x(8))) + (x(3)*(y(3)*y(8))) + (x(4)*(y(1)*x(4))) + (x(4)*(y(3)*y(4)));
poly f(112) = -((x(8)*y(7)) + (y(8)*y(8))) + (x(1)*(y(6)*x(8))) + (x(1)*(y(8)*y(8))) + (x(2)*(y(6)*x(4))) + (x(2)*(y(8)*y(4))) + (x(3)*(y(2)*x(8))) + (x(3)*(y(4)*y(8))) + (x(4)*(y(2)*x(4))) + (x(4)*(y(4)*y(4)));
poly f(113) = ((x(1)*x(5))*y(1)) + ((x(1)*y(5))*y(2)) + ((x(2)*x(1))*y(1)) + ((x(2)*y(1))*y(2)) + ((x(3)*x(5))*y(5)) + ((x(3)*y(5))*y(6)) + ((x(4)*x(1))*y(5)) + ((x(4)*y(1))*y(6)) + (x(5)*(y(5)*x(1))) + (x(5)*(y(7)*y(1))) + (x(6)*(y(5)*x(5))) + (x(6)*(y(7)*y(5))) + (x(7)*(y(1)*x(1))) + (x(7)*(y(3)*y(1))) + (x(8)*(y(1)*x(5))) + (x(8)*(y(3)*y(5)));
poly f(114) = ((x(1)*x(6))*y(1)) + ((x(1)*y(6))*y(2)) + ((x(2)*x(2))*y(1)) + ((x(2)*y(2))*y(2)) + ((x(3)*x(6))*y(5)) + ((x(3)*y(6))*y(6)) + ((x(4)*x(2))*y(5)) + ((x(4)*y(2))*y(6)) + (x(5)*(y(6)*x(1))) + (x(5)*(y(8)*y(1))) + (x(6)*(y(6)*x(5))) + (x(6)*(y(8)*y(5))) + (x(7)*(y(2)*x(1))) + (x(7)*(y(4)*y(1))) + (x(8)*(y(2)*x(5))) + (x(8)*(y(4)*y(5)));
poly f(115) = ((x(1)*x(7))*y(1)) + ((x(1)*y(7))*y(2)) + ((x(2)*x(3))*y(1)) + ((x(2)*y(3))*y(2)) + ((x(3)*x(7))*y(5)) + ((x(3)*y(7))*y(6)) + ((x(4)*x(3))*y(5)) + ((x(4)*y(3))*y(6)) + (x(5)*(y(5)*x(2))) + (x(5)*(y(7)*y(2))) + (x(6)*(y(5)*x(6))) + (x(6)*(y(7)*y(6))) + (x(7)*(y(1)*x(2))) + (x(7)*(y(3)*y(2))) + (x(8)*(y(1)*x(6))) + (x(8)*(y(3)*y(6)));
poly f(116) = ((x(1)*x(8))*y(1)) + ((x(1)*y(8))*y(2)) + ((x(2)*x(4))*y(1)) + ((x(2)*y(4))*y(2)) + ((x(3)*x(8))*y(5)) + ((x(3)*y(8))*y(6)) + ((x(4)*x(4))*y(5)) + ((x(4)*y(4))*y(6)) + (x(5)*(y(6)*x(2))) + (x(5)*(y(8)*y(2))) + (x(6)*(y(6)*x(6))) + (x(6)*(y(8)*y(6))) + (x(7)*(y(2)*x(2))) + (x(7)*(y(4)*y(2))) + (x(8)*(y(2)*x(6))) + (x(8)*(y(4)*y(6)));
poly f(117) = ((x(1)*x(5))*y(3)) + ((x(1)*y(5))*y(4)) + ((x(2)*x(1))*y(3)) + ((x(2)*y(1))*y(4)) + ((x(3)*x(5))*y(7)) + ((x(3)*y(5))*y(8)) + ((x(4)*x(1))*y(7)) + ((x(4)*y(1))*y(8)) + (x(5)*(y(5)*x(3))) + (x(5)*(y(7)*y(3))) + (x(6)*(y(5)*x(7))) + (x(6)*(y(7)*y(7))) + (x(7)*(y(1)*x(3))) + (x(7)*(y(3)*y(3))) + (x(8)*(y(1)*x(7))) + (x(8)*(y(3)*y(7)));
poly f(118) = ((x(1)*x(6))*y(3)) + ((x(1)*y(6))*y(4)) + ((x(2)*x(2))*y(3)) + ((x(2)*y(2))*y(4)) + ((x(3)*x(6))*y(7)) + ((x(3)*y(6))*y(8)) + ((x(4)*x(2))*y(7)) + ((x(4)*y(2))*y(8)) + (x(5)*(y(6)*x(3))) + (x(5)*(y(8)*y(3))) + (x(6)*(y(6)*x(7))) + (x(6)*(y(8)*y(7))) + (x(7)*(y(2)*x(3))) + (x(7)*(y(4)*y(3))) + (x(8)*(y(2)*x(7))) + (x(8)*(y(4)*y(7)));
poly f(119) = ((x(1)*x(7))*y(3)) + ((x(1)*y(7))*y(4)) + ((x(2)*x(3))*y(3)) + ((x(2)*y(3))*y(4)) + ((x(3)*x(7))*y(7)) + ((x(3)*y(7))*y(8)) + ((x(4)*x(3))*y(7)) + ((x(4)*y(3))*y(8)) + (x(5)*(y(5)*x(4))) + (x(5)*(y(7)*y(4))) + (x(6)*(y(5)*x(8))) + (x(6)*(y(7)*y(8))) + (x(7)*(y(1)*x(4))) + (x(7)*(y(3)*y(4))) + (x(8)*(y(1)*x(8))) + (x(8)*(y(3)*y(8)));
poly f(120) = ((x(1)*x(8))*y(3)) + ((x(1)*y(8))*y(4)) + ((x(2)*x(4))*y(3)) + ((x(2)*y(4))*y(4)) + ((x(3)*x(8))*y(7)) + ((x(3)*y(8))*y(8)) + ((x(4)*x(4))*y(7)) + ((x(4)*y(4))*y(8)) + (x(5)*(y(6)*x(4))) + (x(5)*(y(8)*y(4))) + (x(6)*(y(6)*x(8))) + (x(6)*(y(8)*y(8))) + (x(7)*(y(2)*x(4))) + (x(7)*(y(4)*y(4))) + (x(8)*(y(2)*x(8))) + (x(8)*(y(4)*y(8)));
poly f(121) = (x(1)*(y(5)*x(1))) + (x(1)*(y(7)*y(1))) + (x(2)*(y(5)*x(5))) + (x(2)*(y(7)*y(5))) + (x(3)*(y(1)*x(1))) + (x(3)*(y(3)*y(1))) + (x(4)*(y(1)*x(5))) + (x(4)*(y(3)*y(5))) + ((x(5)*x(5))*y(1)) + ((x(5)*y(5))*y(2)) + ((x(6)*x(1))*y(1)) + ((x(6)*y(1))*y(2)) + ((x(7)*x(5))*y(5)) + ((x(7)*y(5))*y(6)) + ((x(8)*x(1))*y(5)) + ((x(8)*y(1))*y(6));
poly f(122) = (x(1)*(y(5)*x(2))) + (x(1)*(y(7)*y(2))) + (x(2)*(y(5)*x(6))) + (x(2)*(y(7)*y(6))) + (x(3)*(y(1)*x(2))) + (x(3)*(y(3)*y(2))) + (x(4)*(y(1)*x(6))) + (x(4)*(y(3)*y(6))) + ((x(5)*x(7))*y(1)) + ((x(5)*y(7))*y(2)) + ((x(6)*x(3))*y(1)) + ((x(6)*y(3))*y(2)) + ((x(7)*x(7))*y(5)) + ((x(7)*y(7))*y(6)) + ((x(8)*x(3))*y(5)) + ((x(8)*y(3))*y(6));
poly f(123) = (x(1)*(y(5)*x(3))) + (x(1)*(y(7)*y(3))) + (x(2)*(y(5)*x(7))) + (x(2)*(y(7)*y(7))) + (x(3)*(y(1)*x(3))) + (x(3)*(y(3)*y(3))) + (x(4)*(y(1)*x(7))) + (x(4)*(y(3)*y(7))) + ((x(5)*x(5))*y(3)) + ((x(5)*y(5))*y(4)) + ((x(6)*x(1))*y(3)) + ((x(6)*y(1))*y(4)) + ((x(7)*x(5))*y(7)) + ((x(7)*y(5))*y(8)) + ((x(8)*x(1))*y(7)) + ((x(8)*y(1))*y(8));
poly f(124) = (x(1)*(y(5)*x(4))) + (x(1)*(y(7)*y(4))) + (x(2)*(y(5)*x(8))) + (x(2)*(y(7)*y(8))) + (x(3)*(y(1)*x(4))) + (x(3)*(y(3)*y(4))) + (x(4)*(y(1)*x(8))) + (x(4)*(y(3)*y(8))) + ((x(5)*x(7))*y(3)) + ((x(5)*y(7))*y(4)) + ((x(6)*x(3))*y(3)) + ((x(6)*y(3))*y(4)) + ((x(7)*x(7))*y(7)) + ((x(7)*y(7))*y(8)) + ((x(8)*x(3))*y(7)) + ((x(8)*y(3))*y(8));
poly f(125) = (x(1)*(y(6)*x(1))) + (x(1)*(y(8)*y(1))) + (x(2)*(y(6)*x(5))) + (x(2)*(y(8)*y(5))) + (x(3)*(y(2)*x(1))) + (x(3)*(y(4)*y(1))) + (x(4)*(y(2)*x(5))) + (x(4)*(y(4)*y(5))) + ((x(5)*x(6))*y(1)) + ((x(5)*y(6))*y(2)) + ((x(6)*x(2))*y(1)) + ((x(6)*y(2))*y(2)) + ((x(7)*x(6))*y(5)) + ((x(7)*y(6))*y(6)) + ((x(8)*x(2))*y(5)) + ((x(8)*y(2))*y(6));
poly f(126) = (x(1)*(y(6)*x(2))) + (x(1)*(y(8)*y(2))) + (x(2)*(y(6)*x(6))) + (x(2)*(y(8)*y(6))) + (x(3)*(y(2)*x(2))) + (x(3)*(y(4)*y(2))) + (x(4)*(y(2)*x(6))) + (x(4)*(y(4)*y(6))) + ((x(5)*x(8))*y(1)) + ((x(5)*y(8))*y(2)) + ((x(6)*x(4))*y(1)) + ((x(6)*y(4))*y(2)) + ((x(7)*x(8))*y(5)) + ((x(7)*y(8))*y(6)) + ((x(8)*x(4))*y(5)) + ((x(8)*y(4))*y(6));
poly f(127) = (x(1)*(y(6)*x(3))) + (x(1)*(y(8)*y(3))) + (x(2)*(y(6)*x(7))) + (x(2)*(y(8)*y(7))) + (x(3)*(y(2)*x(3))) + (x(3)*(y(4)*y(3))) + (x(4)*(y(2)*x(7))) + (x(4)*(y(4)*y(7))) + ((x(5)*x(6))*y(3)) + ((x(5)*y(6))*y(4)) + ((x(6)*x(2))*y(3)) + ((x(6)*y(2))*y(4)) + ((x(7)*x(6))*y(7)) + ((x(7)*y(6))*y(8)) + ((x(8)*x(2))*y(7)) + ((x(8)*y(2))*y(8));
poly f(128) = (x(1)*(y(6)*x(4))) + (x(1)*(y(8)*y(4))) + (x(2)*(y(6)*x(8))) + (x(2)*(y(8)*y(8))) + (x(3)*(y(2)*x(4))) + (x(3)*(y(4)*y(4))) + (x(4)*(y(2)*x(8))) + (x(4)*(y(4)*y(8))) + ((x(5)*x(8))*y(3)) + ((x(5)*y(8))*y(4)) + ((x(6)*x(4))*y(3)) + ((x(6)*y(4))*y(4)) + ((x(7)*x(8))*y(7)) + ((x(7)*y(8))*y(8)) + ((x(8)*x(4))*y(7)) + ((x(8)*y(4))*y(8));
poly f(129) = -((x(1)*x(1)) + (x(3)*y(1))) + ((x(1)*x(1))*x(1)) + ((x(1)*y(1))*x(2)) + ((x(2)*x(5))*x(1)) + ((x(2)*y(5))*x(2)) + ((x(3)*x(1))*x(5)) + ((x(3)*y(1))*x(6)) + ((x(4)*x(5))*x(5)) + ((x(4)*y(5))*x(6));
poly f(130) = -((x(1)*x(2)) + (x(3)*y(2))) + ((x(1)*x(3))*x(1)) + ((x(1)*y(3))*x(2)) + ((x(2)*x(7))*x(1)) + ((x(2)*y(7))*x(2)) + ((x(3)*x(3))*x(5)) + ((x(3)*y(3))*x(6)) + ((x(4)*x(7))*x(5)) + ((x(4)*y(7))*x(6));
poly f(131) = -((x(1)*x(3)) + (x(3)*y(3))) + ((x(1)*x(1))*x(3)) + ((x(1)*y(1))*x(4)) + ((x(2)*x(5))*x(3)) + ((x(2)*y(5))*x(4)) + ((x(3)*x(1))*x(7)) + ((x(3)*y(1))*x(8)) + ((x(4)*x(5))*x(7)) + ((x(4)*y(5))*x(8));
poly f(132) = -((x(1)*x(4)) + (x(3)*y(4))) + ((x(1)*x(3))*x(3)) + ((x(1)*y(3))*x(4)) + ((x(2)*x(7))*x(3)) + ((x(2)*y(7))*x(4)) + ((x(3)*x(3))*x(7)) + ((x(3)*y(3))*x(8)) + ((x(4)*x(7))*x(7)) + ((x(4)*y(7))*x(8));
poly f(133) = -((x(1)*x(5)) + (x(3)*y(5))) + ((x(5)*x(1))*x(1)) + ((x(5)*y(1))*x(2)) + ((x(6)*x(5))*x(1)) + ((x(6)*y(5))*x(2)) + ((x(7)*x(1))*x(5)) + ((x(7)*y(1))*x(6)) + ((x(8)*x(5))*x(5)) + ((x(8)*y(5))*x(6));
poly f(134) = -((x(1)*x(6)) + (x(3)*y(6))) + ((x(5)*x(3))*x(1)) + ((x(5)*y(3))*x(2)) + ((x(6)*x(7))*x(1)) + ((x(6)*y(7))*x(2)) + ((x(7)*x(3))*x(5)) + ((x(7)*y(3))*x(6)) + ((x(8)*x(7))*x(5)) + ((x(8)*y(7))*x(6));
poly f(135) = -((x(1)*x(7)) + (x(3)*y(7))) + ((x(5)*x(1))*x(3)) + ((x(5)*y(1))*x(4)) + ((x(6)*x(5))*x(3)) + ((x(6)*y(5))*x(4)) + ((x(7)*x(1))*x(7)) + ((x(7)*y(1))*x(8)) + ((x(8)*x(5))*x(7)) + ((x(8)*y(5))*x(8));
poly f(136) = -((x(1)*x(8)) + (x(3)*y(8))) + ((x(5)*x(3))*x(3)) + ((x(5)*y(3))*x(4)) + ((x(6)*x(7))*x(3)) + ((x(6)*y(7))*x(4)) + ((x(7)*x(3))*x(7)) + ((x(7)*y(3))*x(8)) + ((x(8)*x(7))*x(7)) + ((x(8)*y(7))*x(8));
poly f(137) = -((x(2)*x(1)) + (x(4)*y(1))) + ((x(1)*x(2))*x(1)) + ((x(1)*y(2))*x(2)) + ((x(2)*x(6))*x(1)) + ((x(2)*y(6))*x(2)) + ((x(3)*x(2))*x(5)) + ((x(3)*y(2))*x(6)) + ((x(4)*x(6))*x(5)) + ((x(4)*y(6))*x(6));
poly f(138) = -((x(2)*x(2)) + (x(4)*y(2))) + ((x(1)*x(4))*x(1)) + ((x(1)*y(4))*x(2)) + ((x(2)*x(8))*x(1)) + ((x(2)*y(8))*x(2)) + ((x(3)*x(4))*x(5)) + ((x(3)*y(4))*x(6)) + ((x(4)*x(8))*x(5)) + ((x(4)*y(8))*x(6));
poly f(139) = -((x(2)*x(3)) + (x(4)*y(3))) + ((x(1)*x(2))*x(3)) + ((x(1)*y(2))*x(4)) + ((x(2)*x(6))*x(3)) + ((x(2)*y(6))*x(4)) + ((x(3)*x(2))*x(7)) + ((x(3)*y(2))*x(8)) + ((x(4)*x(6))*x(7)) + ((x(4)*y(6))*x(8));
poly f(140) = -((x(2)*x(4)) + (x(4)*y(4))) + ((x(1)*x(4))*x(3)) + ((x(1)*y(4))*x(4)) + ((x(2)*x(8))*x(3)) + ((x(2)*y(8))*x(4)) + ((x(3)*x(4))*x(7)) + ((x(3)*y(4))*x(8)) + ((x(4)*x(8))*x(7)) + ((x(4)*y(8))*x(8));
poly f(141) = -((x(2)*x(5)) + (x(4)*y(5))) + ((x(5)*x(2))*x(1)) + ((x(5)*y(2))*x(2)) + ((x(6)*x(6))*x(1)) + ((x(6)*y(6))*x(2)) + ((x(7)*x(2))*x(5)) + ((x(7)*y(2))*x(6)) + ((x(8)*x(6))*x(5)) + ((x(8)*y(6))*x(6));
poly f(142) = -((x(2)*x(6)) + (x(4)*y(6))) + ((x(5)*x(4))*x(1)) + ((x(5)*y(4))*x(2)) + ((x(6)*x(8))*x(1)) + ((x(6)*y(8))*x(2)) + ((x(7)*x(4))*x(5)) + ((x(7)*y(4))*x(6)) + ((x(8)*x(8))*x(5)) + ((x(8)*y(8))*x(6));
poly f(143) = -((x(2)*x(7)) + (x(4)*y(7))) + ((x(5)*x(2))*x(3)) + ((x(5)*y(2))*x(4)) + ((x(6)*x(6))*x(3)) + ((x(6)*y(6))*x(4)) + ((x(7)*x(2))*x(7)) + ((x(7)*y(2))*x(8)) + ((x(8)*x(6))*x(7)) + ((x(8)*y(6))*x(8));
poly f(144) = -((x(2)*x(8)) + (x(4)*y(8))) + ((x(5)*x(4))*x(3)) + ((x(5)*y(4))*x(4)) + ((x(6)*x(8))*x(3)) + ((x(6)*y(8))*x(4)) + ((x(7)*x(4))*x(7)) + ((x(7)*y(4))*x(8)) + ((x(8)*x(8))*x(7)) + ((x(8)*y(8))*x(8));
poly f(145) = -((x(1)*x(5)) + (y(1)*x(6))) + (x(5)*(x(5)*x(5))) + (x(5)*(x(7)*y(5))) + (x(6)*(x(5)*x(1))) + (x(6)*(x(7)*y(1))) + (x(7)*(x(1)*x(5))) + (x(7)*(x(3)*y(5))) + (x(8)*(x(1)*x(1))) + (x(8)*(x(3)*y(1)));
poly f(146) = -((x(2)*x(5)) + (y(2)*x(6))) + (x(5)*(x(6)*x(5))) + (x(5)*(x(8)*y(5))) + (x(6)*(x(6)*x(1))) + (x(6)*(x(8)*y(1))) + (x(7)*(x(2)*x(5))) + (x(7)*(x(4)*y(5))) + (x(8)*(x(2)*x(1))) + (x(8)*(x(4)*y(1)));
poly f(147) = -((x(3)*x(5)) + (y(3)*x(6))) + (x(5)*(x(5)*x(6))) + (x(5)*(x(7)*y(6))) + (x(6)*(x(5)*x(2))) + (x(6)*(x(7)*y(2))) + (x(7)*(x(1)*x(6))) + (x(7)*(x(3)*y(6))) + (x(8)*(x(1)*x(2))) + (x(8)*(x(3)*y(2)));
poly f(148) = -((x(4)*x(5)) + (y(4)*x(6))) + (x(5)*(x(6)*x(6))) + (x(5)*(x(8)*y(6))) + (x(6)*(x(6)*x(2))) + (x(6)*(x(8)*y(2))) + (x(7)*(x(2)*x(6))) + (x(7)*(x(4)*y(6))) + (x(8)*(x(2)*x(2))) + (x(8)*(x(4)*y(2)));
poly f(149) = -((x(5)*x(5)) + (y(5)*x(6))) + (x(1)*(x(5)*x(5))) + (x(1)*(x(7)*y(5))) + (x(2)*(x(5)*x(1))) + (x(2)*(x(7)*y(1))) + (x(3)*(x(1)*x(5))) + (x(3)*(x(3)*y(5))) + (x(4)*(x(1)*x(1))) + (x(4)*(x(3)*y(1)));
poly f(150) = -((x(6)*x(5)) + (y(6)*x(6))) + (x(1)*(x(6)*x(5))) + (x(1)*(x(8)*y(5))) + (x(2)*(x(6)*x(1))) + (x(2)*(x(8)*y(1))) + (x(3)*(x(2)*x(5))) + (x(3)*(x(4)*y(5))) + (x(4)*(x(2)*x(1))) + (x(4)*(x(4)*y(1)));
poly f(151) = -((x(7)*x(5)) + (y(7)*x(6))) + (x(1)*(x(5)*x(6))) + (x(1)*(x(7)*y(6))) + (x(2)*(x(5)*x(2))) + (x(2)*(x(7)*y(2))) + (x(3)*(x(1)*x(6))) + (x(3)*(x(3)*y(6))) + (x(4)*(x(1)*x(2))) + (x(4)*(x(3)*y(2)));
poly f(152) = -((x(8)*x(5)) + (y(8)*x(6))) + (x(1)*(x(6)*x(6))) + (x(1)*(x(8)*y(6))) + (x(2)*(x(6)*x(2))) + (x(2)*(x(8)*y(2))) + (x(3)*(x(2)*x(6))) + (x(3)*(x(4)*y(6))) + (x(4)*(x(2)*x(2))) + (x(4)*(x(4)*y(2)));
poly f(153) = -((x(1)*x(7)) + (y(1)*x(8))) + (x(5)*(x(5)*x(7))) + (x(5)*(x(7)*y(7))) + (x(6)*(x(5)*x(3))) + (x(6)*(x(7)*y(3))) + (x(7)*(x(1)*x(7))) + (x(7)*(x(3)*y(7))) + (x(8)*(x(1)*x(3))) + (x(8)*(x(3)*y(3)));
poly f(154) = -((x(2)*x(7)) + (y(2)*x(8))) + (x(5)*(x(6)*x(7))) + (x(5)*(x(8)*y(7))) + (x(6)*(x(6)*x(3))) + (x(6)*(x(8)*y(3))) + (x(7)*(x(2)*x(7))) + (x(7)*(x(4)*y(7))) + (x(8)*(x(2)*x(3))) + (x(8)*(x(4)*y(3)));
poly f(155) = -((x(3)*x(7)) + (y(3)*x(8))) + (x(5)*(x(5)*x(8))) + (x(5)*(x(7)*y(8))) + (x(6)*(x(5)*x(4))) + (x(6)*(x(7)*y(4))) + (x(7)*(x(1)*x(8))) + (x(7)*(x(3)*y(8))) + (x(8)*(x(1)*x(4))) + (x(8)*(x(3)*y(4)));
poly f(156) = -((x(4)*x(7)) + (y(4)*x(8))) + (x(5)*(x(6)*x(8))) + (x(5)*(x(8)*y(8))) + (x(6)*(x(6)*x(4))) + (x(6)*(x(8)*y(4))) + (x(7)*(x(2)*x(8))) + (x(7)*(x(4)*y(8))) + (x(8)*(x(2)*x(4))) + (x(8)*(x(4)*y(4)));
poly f(157) = -((x(5)*x(7)) + (y(5)*x(8))) + (x(1)*(x(5)*x(7))) + (x(1)*(x(7)*y(7))) + (x(2)*(x(5)*x(3))) + (x(2)*(x(7)*y(3))) + (x(3)*(x(1)*x(7))) + (x(3)*(x(3)*y(7))) + (x(4)*(x(1)*x(3))) + (x(4)*(x(3)*y(3)));
poly f(158) = -((x(6)*x(7)) + (y(6)*x(8))) + (x(1)*(x(6)*x(7))) + (x(1)*(x(8)*y(7))) + (x(2)*(x(6)*x(3))) + (x(2)*(x(8)*y(3))) + (x(3)*(x(2)*x(7))) + (x(3)*(x(4)*y(7))) + (x(4)*(x(2)*x(3))) + (x(4)*(x(4)*y(3)));
poly f(159) = -((x(7)*x(7)) + (y(7)*x(8))) + (x(1)*(x(5)*x(8))) + (x(1)*(x(7)*y(8))) + (x(2)*(x(5)*x(4))) + (x(2)*(x(7)*y(4))) + (x(3)*(x(1)*x(8))) + (x(3)*(x(3)*y(8))) + (x(4)*(x(1)*x(4))) + (x(4)*(x(3)*y(4)));
poly f(160) = -((x(8)*x(7)) + (y(8)*x(8))) + (x(1)*(x(6)*x(8))) + (x(1)*(x(8)*y(8))) + (x(2)*(x(6)*x(4))) + (x(2)*(x(8)*y(4))) + (x(3)*(x(2)*x(8))) + (x(3)*(x(4)*y(8))) + (x(4)*(x(2)*x(4))) + (x(4)*(x(4)*y(4)));
poly f(161) = ((x(1)*x(5))*x(1)) + ((x(1)*y(5))*x(2)) + ((x(2)*x(1))*x(1)) + ((x(2)*y(1))*x(2)) + ((x(3)*x(5))*x(5)) + ((x(3)*y(5))*x(6)) + ((x(4)*x(1))*x(5)) + ((x(4)*y(1))*x(6)) + (x(5)*(x(5)*x(1))) + (x(5)*(x(7)*y(1))) + (x(6)*(x(5)*x(5))) + (x(6)*(x(7)*y(5))) + (x(7)*(x(1)*x(1))) + (x(7)*(x(3)*y(1))) + (x(8)*(x(1)*x(5))) + (x(8)*(x(3)*y(5)));
poly f(162) = ((x(1)*x(6))*x(1)) + ((x(1)*y(6))*x(2)) + ((x(2)*x(2))*x(1)) + ((x(2)*y(2))*x(2)) + ((x(3)*x(6))*x(5)) + ((x(3)*y(6))*x(6)) + ((x(4)*x(2))*x(5)) + ((x(4)*y(2))*x(6)) + (x(5)*(x(6)*x(1))) + (x(5)*(x(8)*y(1))) + (x(6)*(x(6)*x(5))) + (x(6)*(x(8)*y(5))) + (x(7)*(x(2)*x(1))) + (x(7)*(x(4)*y(1))) + (x(8)*(x(2)*x(5))) + (x(8)*(x(4)*y(5)));
poly f(163) = ((x(1)*x(7))*x(1)) + ((x(1)*y(7))*x(2)) + ((x(2)*x(3))*x(1)) + ((x(2)*y(3))*x(2)) + ((x(3)*x(7))*x(5)) + ((x(3)*y(7))*x(6)) + ((x(4)*x(3))*x(5)) + ((x(4)*y(3))*x(6)) + (x(5)*(x(5)*x(2))) + (x(5)*(x(7)*y(2))) + (x(6)*(x(5)*x(6))) + (x(6)*(x(7)*y(6))) + (x(7)*(x(1)*x(2))) + (x(7)*(x(3)*y(2))) + (x(8)*(x(1)*x(6))) + (x(8)*(x(3)*y(6)));
poly f(164) = ((x(1)*x(8))*x(1)) + ((x(1)*y(8))*x(2)) + ((x(2)*x(4))*x(1)) + ((x(2)*y(4))*x(2)) + ((x(3)*x(8))*x(5)) + ((x(3)*y(8))*x(6)) + ((x(4)*x(4))*x(5)) + ((x(4)*y(4))*x(6)) + (x(5)*(x(6)*x(2))) + (x(5)*(x(8)*y(2))) + (x(6)*(x(6)*x(6))) + (x(6)*(x(8)*y(6))) + (x(7)*(x(2)*x(2))) + (x(7)*(x(4)*y(2))) + (x(8)*(x(2)*x(6))) + (x(8)*(x(4)*y(6)));
poly f(165) = ((x(1)*x(5))*x(3)) + ((x(1)*y(5))*x(4)) + ((x(2)*x(1))*x(3)) + ((x(2)*y(1))*x(4)) + ((x(3)*x(5))*x(7)) + ((x(3)*y(5))*x(8)) + ((x(4)*x(1))*x(7)) + ((x(4)*y(1))*x(8)) + (x(5)*(x(5)*x(3))) + (x(5)*(x(7)*y(3))) + (x(6)*(x(5)*x(7))) + (x(6)*(x(7)*y(7))) + (x(7)*(x(1)*x(3))) + (x(7)*(x(3)*y(3))) + (x(8)*(x(1)*x(7))) + (x(8)*(x(3)*y(7)));
poly f(166) = ((x(1)*x(6))*x(3)) + ((x(1)*y(6))*x(4)) + ((x(2)*x(2))*x(3)) + ((x(2)*y(2))*x(4)) + ((x(3)*x(6))*x(7)) + ((x(3)*y(6))*x(8)) + ((x(4)*x(2))*x(7)) + ((x(4)*y(2))*x(8)) + (x(5)*(x(6)*x(3))) + (x(5)*(x(8)*y(3))) + (x(6)*(x(6)*x(7))) + (x(6)*(x(8)*y(7))) + (x(7)*(x(2)*x(3))) + (x(7)*(x(4)*y(3))) + (x(8)*(x(2)*x(7))) + (x(8)*(x(4)*y(7)));
poly f(167) = ((x(1)*x(7))*x(3)) + ((x(1)*y(7))*x(4)) + ((x(2)*x(3))*x(3)) + ((x(2)*y(3))*x(4)) + ((x(3)*x(7))*x(7)) + ((x(3)*y(7))*x(8)) + ((x(4)*x(3))*x(7)) + ((x(4)*y(3))*x(8)) + (x(5)*(x(5)*x(4))) + (x(5)*(x(7)*y(4))) + (x(6)*(x(5)*x(8))) + (x(6)*(x(7)*y(8))) + (x(7)*(x(1)*x(4))) + (x(7)*(x(3)*y(4))) + (x(8)*(x(1)*x(8))) + (x(8)*(x(3)*y(8)));
poly f(168) = ((x(1)*x(8))*x(3)) + ((x(1)*y(8))*x(4)) + ((x(2)*x(4))*x(3)) + ((x(2)*y(4))*x(4)) + ((x(3)*x(8))*x(7)) + ((x(3)*y(8))*x(8)) + ((x(4)*x(4))*x(7)) + ((x(4)*y(4))*x(8)) + (x(5)*(x(6)*x(4))) + (x(5)*(x(8)*y(4))) + (x(6)*(x(6)*x(8))) + (x(6)*(x(8)*y(8))) + (x(7)*(x(2)*x(4))) + (x(7)*(x(4)*y(4))) + (x(8)*(x(2)*x(8))) + (x(8)*(x(4)*y(8)));
poly f(169) = (x(1)*(x(5)*x(1))) + (x(1)*(x(7)*y(1))) + (x(2)*(x(5)*x(5))) + (x(2)*(x(7)*y(5))) + (x(3)*(x(1)*x(1))) + (x(3)*(x(3)*y(1))) + (x(4)*(x(1)*x(5))) + (x(4)*(x(3)*y(5))) + ((x(5)*x(5))*x(1)) + ((x(5)*y(5))*x(2)) + ((x(6)*x(1))*x(1)) + ((x(6)*y(1))*x(2)) + ((x(7)*x(5))*x(5)) + ((x(7)*y(5))*x(6)) + ((x(8)*x(1))*x(5)) + ((x(8)*y(1))*x(6));
poly f(170) = (x(1)*(x(5)*x(2))) + (x(1)*(x(7)*y(2))) + (x(2)*(x(5)*x(6))) + (x(2)*(x(7)*y(6))) + (x(3)*(x(1)*x(2))) + (x(3)*(x(3)*y(2))) + (x(4)*(x(1)*x(6))) + (x(4)*(x(3)*y(6))) + ((x(5)*x(7))*x(1)) + ((x(5)*y(7))*x(2)) + ((x(6)*x(3))*x(1)) + ((x(6)*y(3))*x(2)) + ((x(7)*x(7))*x(5)) + ((x(7)*y(7))*x(6)) + ((x(8)*x(3))*x(5)) + ((x(8)*y(3))*x(6));
poly f(171) = (x(1)*(x(5)*x(3))) + (x(1)*(x(7)*y(3))) + (x(2)*(x(5)*x(7))) + (x(2)*(x(7)*y(7))) + (x(3)*(x(1)*x(3))) + (x(3)*(x(3)*y(3))) + (x(4)*(x(1)*x(7))) + (x(4)*(x(3)*y(7))) + ((x(5)*x(5))*x(3)) + ((x(5)*y(5))*x(4)) + ((x(6)*x(1))*x(3)) + ((x(6)*y(1))*x(4)) + ((x(7)*x(5))*x(7)) + ((x(7)*y(5))*x(8)) + ((x(8)*x(1))*x(7)) + ((x(8)*y(1))*x(8));
poly f(172) = (x(1)*(x(5)*x(4))) + (x(1)*(x(7)*y(4))) + (x(2)*(x(5)*x(8))) + (x(2)*(x(7)*y(8))) + (x(3)*(x(1)*x(4))) + (x(3)*(x(3)*y(4))) + (x(4)*(x(1)*x(8))) + (x(4)*(x(3)*y(8))) + ((x(5)*x(7))*x(3)) + ((x(5)*y(7))*x(4)) + ((x(6)*x(3))*x(3)) + ((x(6)*y(3))*x(4)) + ((x(7)*x(7))*x(7)) + ((x(7)*y(7))*x(8)) + ((x(8)*x(3))*x(7)) + ((x(8)*y(3))*x(8));
poly f(173) = (x(1)*(x(6)*x(1))) + (x(1)*(x(8)*y(1))) + (x(2)*(x(6)*x(5))) + (x(2)*(x(8)*y(5))) + (x(3)*(x(2)*x(1))) + (x(3)*(x(4)*y(1))) + (x(4)*(x(2)*x(5))) + (x(4)*(x(4)*y(5))) + ((x(5)*x(6))*x(1)) + ((x(5)*y(6))*x(2)) + ((x(6)*x(2))*x(1)) + ((x(6)*y(2))*x(2)) + ((x(7)*x(6))*x(5)) + ((x(7)*y(6))*x(6)) + ((x(8)*x(2))*x(5)) + ((x(8)*y(2))*x(6));
poly f(174) = (x(1)*(x(6)*x(2))) + (x(1)*(x(8)*y(2))) + (x(2)*(x(6)*x(6))) + (x(2)*(x(8)*y(6))) + (x(3)*(x(2)*x(2))) + (x(3)*(x(4)*y(2))) + (x(4)*(x(2)*x(6))) + (x(4)*(x(4)*y(6))) + ((x(5)*x(8))*x(1)) + ((x(5)*y(8))*x(2)) + ((x(6)*x(4))*x(1)) + ((x(6)*y(4))*x(2)) + ((x(7)*x(8))*x(5)) + ((x(7)*y(8))*x(6)) + ((x(8)*x(4))*x(5)) + ((x(8)*y(4))*x(6));
poly f(175) = (x(1)*(x(6)*x(3))) + (x(1)*(x(8)*y(3))) + (x(2)*(x(6)*x(7))) + (x(2)*(x(8)*y(7))) + (x(3)*(x(2)*x(3))) + (x(3)*(x(4)*y(3))) + (x(4)*(x(2)*x(7))) + (x(4)*(x(4)*y(7))) + ((x(5)*x(6))*x(3)) + ((x(5)*y(6))*x(4)) + ((x(6)*x(2))*x(3)) + ((x(6)*y(2))*x(4)) + ((x(7)*x(6))*x(7)) + ((x(7)*y(6))*x(8)) + ((x(8)*x(2))*x(7)) + ((x(8)*y(2))*x(8));
poly f(176) = (x(1)*(x(6)*x(4))) + (x(1)*(x(8)*y(4))) + (x(2)*(x(6)*x(8))) + (x(2)*(x(8)*y(8))) + (x(3)*(x(2)*x(4))) + (x(3)*(x(4)*y(4))) + (x(4)*(x(2)*x(8))) + (x(4)*(x(4)*y(8))) + ((x(5)*x(8))*x(3)) + ((x(5)*y(8))*x(4)) + ((x(6)*x(4))*x(3)) + ((x(6)*y(4))*x(4)) + ((x(7)*x(8))*x(7)) + ((x(7)*y(8))*x(8)) + ((x(8)*x(4))*x(7)) + ((x(8)*y(4))*x(8));
poly f(177) = -((x(1)*x(1)) + (y(1)*x(2))) + (y(5)*(x(5)*x(5))) + (y(5)*(x(7)*y(5))) + (y(6)*(x(5)*x(1))) + (y(6)*(x(7)*y(1))) + (y(7)*(x(1)*x(5))) + (y(7)*(x(3)*y(5))) + (y(8)*(x(1)*x(1))) + (y(8)*(x(3)*y(1)));
poly f(178) = -((x(2)*x(1)) + (y(2)*x(2))) + (y(5)*(x(6)*x(5))) + (y(5)*(x(8)*y(5))) + (y(6)*(x(6)*x(1))) + (y(6)*(x(8)*y(1))) + (y(7)*(x(2)*x(5))) + (y(7)*(x(4)*y(5))) + (y(8)*(x(2)*x(1))) + (y(8)*(x(4)*y(1)));
poly f(179) = -((x(3)*x(1)) + (y(3)*x(2))) + (y(5)*(x(5)*x(6))) + (y(5)*(x(7)*y(6))) + (y(6)*(x(5)*x(2))) + (y(6)*(x(7)*y(2))) + (y(7)*(x(1)*x(6))) + (y(7)*(x(3)*y(6))) + (y(8)*(x(1)*x(2))) + (y(8)*(x(3)*y(2)));
poly f(180) = -((x(4)*x(1)) + (y(4)*x(2))) + (y(5)*(x(6)*x(6))) + (y(5)*(x(8)*y(6))) + (y(6)*(x(6)*x(2))) + (y(6)*(x(8)*y(2))) + (y(7)*(x(2)*x(6))) + (y(7)*(x(4)*y(6))) + (y(8)*(x(2)*x(2))) + (y(8)*(x(4)*y(2)));
poly f(181) = -((x(5)*x(1)) + (y(5)*x(2))) + (y(1)*(x(5)*x(5))) + (y(1)*(x(7)*y(5))) + (y(2)*(x(5)*x(1))) + (y(2)*(x(7)*y(1))) + (y(3)*(x(1)*x(5))) + (y(3)*(x(3)*y(5))) + (y(4)*(x(1)*x(1))) + (y(4)*(x(3)*y(1)));
poly f(182) = -((x(6)*x(1)) + (y(6)*x(2))) + (y(1)*(x(6)*x(5))) + (y(1)*(x(8)*y(5))) + (y(2)*(x(6)*x(1))) + (y(2)*(x(8)*y(1))) + (y(3)*(x(2)*x(5))) + (y(3)*(x(4)*y(5))) + (y(4)*(x(2)*x(1))) + (y(4)*(x(4)*y(1)));
poly f(183) = -((x(7)*x(1)) + (y(7)*x(2))) + (y(1)*(x(5)*x(6))) + (y(1)*(x(7)*y(6))) + (y(2)*(x(5)*x(2))) + (y(2)*(x(7)*y(2))) + (y(3)*(x(1)*x(6))) + (y(3)*(x(3)*y(6))) + (y(4)*(x(1)*x(2))) + (y(4)*(x(3)*y(2)));
poly f(184) = -((x(8)*x(1)) + (y(8)*x(2))) + (y(1)*(x(6)*x(6))) + (y(1)*(x(8)*y(6))) + (y(2)*(x(6)*x(2))) + (y(2)*(x(8)*y(2))) + (y(3)*(x(2)*x(6))) + (y(3)*(x(4)*y(6))) + (y(4)*(x(2)*x(2))) + (y(4)*(x(4)*y(2)));
poly f(185) = -((x(1)*x(3)) + (y(1)*x(4))) + (y(5)*(x(5)*x(7))) + (y(5)*(x(7)*y(7))) + (y(6)*(x(5)*x(3))) + (y(6)*(x(7)*y(3))) + (y(7)*(x(1)*x(7))) + (y(7)*(x(3)*y(7))) + (y(8)*(x(1)*x(3))) + (y(8)*(x(3)*y(3)));
poly f(186) = -((x(2)*x(3)) + (y(2)*x(4))) + (y(5)*(x(6)*x(7))) + (y(5)*(x(8)*y(7))) + (y(6)*(x(6)*x(3))) + (y(6)*(x(8)*y(3))) + (y(7)*(x(2)*x(7))) + (y(7)*(x(4)*y(7))) + (y(8)*(x(2)*x(3))) + (y(8)*(x(4)*y(3)));
poly f(187) = -((x(3)*x(3)) + (y(3)*x(4))) + (y(5)*(x(5)*x(8))) + (y(5)*(x(7)*y(8))) + (y(6)*(x(5)*x(4))) + (y(6)*(x(7)*y(4))) + (y(7)*(x(1)*x(8))) + (y(7)*(x(3)*y(8))) + (y(8)*(x(1)*x(4))) + (y(8)*(x(3)*y(4)));
poly f(188) = -((x(4)*x(3)) + (y(4)*x(4))) + (y(5)*(x(6)*x(8))) + (y(5)*(x(8)*y(8))) + (y(6)*(x(6)*x(4))) + (y(6)*(x(8)*y(4))) + (y(7)*(x(2)*x(8))) + (y(7)*(x(4)*y(8))) + (y(8)*(x(2)*x(4))) + (y(8)*(x(4)*y(4)));
poly f(189) = -((x(5)*x(3)) + (y(5)*x(4))) + (y(1)*(x(5)*x(7))) + (y(1)*(x(7)*y(7))) + (y(2)*(x(5)*x(3))) + (y(2)*(x(7)*y(3))) + (y(3)*(x(1)*x(7))) + (y(3)*(x(3)*y(7))) + (y(4)*(x(1)*x(3))) + (y(4)*(x(3)*y(3)));
poly f(190) = -((x(6)*x(3)) + (y(6)*x(4))) + (y(1)*(x(6)*x(7))) + (y(1)*(x(8)*y(7))) + (y(2)*(x(6)*x(3))) + (y(2)*(x(8)*y(3))) + (y(3)*(x(2)*x(7))) + (y(3)*(x(4)*y(7))) + (y(4)*(x(2)*x(3))) + (y(4)*(x(4)*y(3)));
poly f(191) = -((x(7)*x(3)) + (y(7)*x(4))) + (y(1)*(x(5)*x(8))) + (y(1)*(x(7)*y(8))) + (y(2)*(x(5)*x(4))) + (y(2)*(x(7)*y(4))) + (y(3)*(x(1)*x(8))) + (y(3)*(x(3)*y(8))) + (y(4)*(x(1)*x(4))) + (y(4)*(x(3)*y(4)));
poly f(192) = -((x(8)*x(3)) + (y(8)*x(4))) + (y(1)*(x(6)*x(8))) + (y(1)*(x(8)*y(8))) + (y(2)*(x(6)*x(4))) + (y(2)*(x(8)*y(4))) + (y(3)*(x(2)*x(8))) + (y(3)*(x(4)*y(8))) + (y(4)*(x(2)*x(4))) + (y(4)*(x(4)*y(4)));
poly f(193) = -((x(5)*x(1)) + (x(7)*y(1))) + ((y(1)*x(1))*x(1)) + ((y(1)*y(1))*x(2)) + ((y(2)*x(5))*x(1)) + ((y(2)*y(5))*x(2)) + ((y(3)*x(1))*x(5)) + ((y(3)*y(1))*x(6)) + ((y(4)*x(5))*x(5)) + ((y(4)*y(5))*x(6));
poly f(194) = -((x(5)*x(2)) + (x(7)*y(2))) + ((y(1)*x(3))*x(1)) + ((y(1)*y(3))*x(2)) + ((y(2)*x(7))*x(1)) + ((y(2)*y(7))*x(2)) + ((y(3)*x(3))*x(5)) + ((y(3)*y(3))*x(6)) + ((y(4)*x(7))*x(5)) + ((y(4)*y(7))*x(6));
poly f(195) = -((x(5)*x(3)) + (x(7)*y(3))) + ((y(1)*x(1))*x(3)) + ((y(1)*y(1))*x(4)) + ((y(2)*x(5))*x(3)) + ((y(2)*y(5))*x(4)) + ((y(3)*x(1))*x(7)) + ((y(3)*y(1))*x(8)) + ((y(4)*x(5))*x(7)) + ((y(4)*y(5))*x(8));
poly f(196) = -((x(5)*x(4)) + (x(7)*y(4))) + ((y(1)*x(3))*x(3)) + ((y(1)*y(3))*x(4)) + ((y(2)*x(7))*x(3)) + ((y(2)*y(7))*x(4)) + ((y(3)*x(3))*x(7)) + ((y(3)*y(3))*x(8)) + ((y(4)*x(7))*x(7)) + ((y(4)*y(7))*x(8));
poly f(197) = -((x(5)*x(5)) + (x(7)*y(5))) + ((y(5)*x(1))*x(1)) + ((y(5)*y(1))*x(2)) + ((y(6)*x(5))*x(1)) + ((y(6)*y(5))*x(2)) + ((y(7)*x(1))*x(5)) + ((y(7)*y(1))*x(6)) + ((y(8)*x(5))*x(5)) + ((y(8)*y(5))*x(6));
poly f(198) = -((x(5)*x(6)) + (x(7)*y(6))) + ((y(5)*x(3))*x(1)) + ((y(5)*y(3))*x(2)) + ((y(6)*x(7))*x(1)) + ((y(6)*y(7))*x(2)) + ((y(7)*x(3))*x(5)) + ((y(7)*y(3))*x(6)) + ((y(8)*x(7))*x(5)) + ((y(8)*y(7))*x(6));
poly f(199) = -((x(5)*x(7)) + (x(7)*y(7))) + ((y(5)*x(1))*x(3)) + ((y(5)*y(1))*x(4)) + ((y(6)*x(5))*x(3)) + ((y(6)*y(5))*x(4)) + ((y(7)*x(1))*x(7)) + ((y(7)*y(1))*x(8)) + ((y(8)*x(5))*x(7)) + ((y(8)*y(5))*x(8));
poly f(200) = -((x(5)*x(8)) + (x(7)*y(8))) + ((y(5)*x(3))*x(3)) + ((y(5)*y(3))*x(4)) + ((y(6)*x(7))*x(3)) + ((y(6)*y(7))*x(4)) + ((y(7)*x(3))*x(7)) + ((y(7)*y(3))*x(8)) + ((y(8)*x(7))*x(7)) + ((y(8)*y(7))*x(8));
poly f(201) = -((x(6)*x(1)) + (x(8)*y(1))) + ((y(1)*x(2))*x(1)) + ((y(1)*y(2))*x(2)) + ((y(2)*x(6))*x(1)) + ((y(2)*y(6))*x(2)) + ((y(3)*x(2))*x(5)) + ((y(3)*y(2))*x(6)) + ((y(4)*x(6))*x(5)) + ((y(4)*y(6))*x(6));
poly f(202) = -((x(6)*x(2)) + (x(8)*y(2))) + ((y(1)*x(4))*x(1)) + ((y(1)*y(4))*x(2)) + ((y(2)*x(8))*x(1)) + ((y(2)*y(8))*x(2)) + ((y(3)*x(4))*x(5)) + ((y(3)*y(4))*x(6)) + ((y(4)*x(8))*x(5)) + ((y(4)*y(8))*x(6));
poly f(203) = -((x(6)*x(3)) + (x(8)*y(3))) + ((y(1)*x(2))*x(3)) + ((y(1)*y(2))*x(4)) + ((y(2)*x(6))*x(3)) + ((y(2)*y(6))*x(4)) + ((y(3)*x(2))*x(7)) + ((y(3)*y(2))*x(8)) + ((y(4)*x(6))*x(7)) + ((y(4)*y(6))*x(8));
poly f(204) = -((x(6)*x(4)) + (x(8)*y(4))) + ((y(1)*x(4))*x(3)) + ((y(1)*y(4))*x(4)) + ((y(2)*x(8))*x(3)) + ((y(2)*y(8))*x(4)) + ((y(3)*x(4))*x(7)) + ((y(3)*y(4))*x(8)) + ((y(4)*x(8))*x(7)) + ((y(4)*y(8))*x(8));
poly f(205) = -((x(6)*x(5)) + (x(8)*y(5))) + ((y(5)*x(2))*x(1)) + ((y(5)*y(2))*x(2)) + ((y(6)*x(6))*x(1)) + ((y(6)*y(6))*x(2)) + ((y(7)*x(2))*x(5)) + ((y(7)*y(2))*x(6)) + ((y(8)*x(6))*x(5)) + ((y(8)*y(6))*x(6));
poly f(206) = -((x(6)*x(6)) + (x(8)*y(6))) + ((y(5)*x(4))*x(1)) + ((y(5)*y(4))*x(2)) + ((y(6)*x(8))*x(1)) + ((y(6)*y(8))*x(2)) + ((y(7)*x(4))*x(5)) + ((y(7)*y(4))*x(6)) + ((y(8)*x(8))*x(5)) + ((y(8)*y(8))*x(6));
poly f(207) = -((x(6)*x(7)) + (x(8)*y(7))) + ((y(5)*x(2))*x(3)) + ((y(5)*y(2))*x(4)) + ((y(6)*x(6))*x(3)) + ((y(6)*y(6))*x(4)) + ((y(7)*x(2))*x(7)) + ((y(7)*y(2))*x(8)) + ((y(8)*x(6))*x(7)) + ((y(8)*y(6))*x(8));
poly f(208) = -((x(6)*x(8)) + (x(8)*y(8))) + ((y(5)*x(4))*x(3)) + ((y(5)*y(4))*x(4)) + ((y(6)*x(8))*x(3)) + ((y(6)*y(8))*x(4)) + ((y(7)*x(4))*x(7)) + ((y(7)*y(4))*x(8)) + ((y(8)*x(8))*x(7)) + ((y(8)*y(8))*x(8));
poly f(209) = ((y(1)*x(5))*x(1)) + ((y(1)*y(5))*x(2)) + ((y(2)*x(1))*x(1)) + ((y(2)*y(1))*x(2)) + ((y(3)*x(5))*x(5)) + ((y(3)*y(5))*x(6)) + ((y(4)*x(1))*x(5)) + ((y(4)*y(1))*x(6)) + (y(5)*(x(5)*x(1))) + (y(5)*(x(7)*y(1))) + (y(6)*(x(5)*x(5))) + (y(6)*(x(7)*y(5))) + (y(7)*(x(1)*x(1))) + (y(7)*(x(3)*y(1))) + (y(8)*(x(1)*x(5))) + (y(8)*(x(3)*y(5)));
poly f(210) = ((y(1)*x(6))*x(1)) + ((y(1)*y(6))*x(2)) + ((y(2)*x(2))*x(1)) + ((y(2)*y(2))*x(2)) + ((y(3)*x(6))*x(5)) + ((y(3)*y(6))*x(6)) + ((y(4)*x(2))*x(5)) + ((y(4)*y(2))*x(6)) + (y(5)*(x(6)*x(1))) + (y(5)*(x(8)*y(1))) + (y(6)*(x(6)*x(5))) + (y(6)*(x(8)*y(5))) + (y(7)*(x(2)*x(1))) + (y(7)*(x(4)*y(1))) + (y(8)*(x(2)*x(5))) + (y(8)*(x(4)*y(5)));
poly f(211) = ((y(1)*x(7))*x(1)) + ((y(1)*y(7))*x(2)) + ((y(2)*x(3))*x(1)) + ((y(2)*y(3))*x(2)) + ((y(3)*x(7))*x(5)) + ((y(3)*y(7))*x(6)) + ((y(4)*x(3))*x(5)) + ((y(4)*y(3))*x(6)) + (y(5)*(x(5)*x(2))) + (y(5)*(x(7)*y(2))) + (y(6)*(x(5)*x(6))) + (y(6)*(x(7)*y(6))) + (y(7)*(x(1)*x(2))) + (y(7)*(x(3)*y(2))) + (y(8)*(x(1)*x(6))) + (y(8)*(x(3)*y(6)));
poly f(212) = ((y(1)*x(8))*x(1)) + ((y(1)*y(8))*x(2)) + ((y(2)*x(4))*x(1)) + ((y(2)*y(4))*x(2)) + ((y(3)*x(8))*x(5)) + ((y(3)*y(8))*x(6)) + ((y(4)*x(4))*x(5)) + ((y(4)*y(4))*x(6)) + (y(5)*(x(6)*x(2))) + (y(5)*(x(8)*y(2))) + (y(6)*(x(6)*x(6))) + (y(6)*(x(8)*y(6))) + (y(7)*(x(2)*x(2))) + (y(7)*(x(4)*y(2))) + (y(8)*(x(2)*x(6))) + (y(8)*(x(4)*y(6)));
poly f(213) = ((y(1)*x(5))*x(3)) + ((y(1)*y(5))*x(4)) + ((y(2)*x(1))*x(3)) + ((y(2)*y(1))*x(4)) + ((y(3)*x(5))*x(7)) + ((y(3)*y(5))*x(8)) + ((y(4)*x(1))*x(7)) + ((y(4)*y(1))*x(8)) + (y(5)*(x(5)*x(3))) + (y(5)*(x(7)*y(3))) + (y(6)*(x(5)*x(7))) + (y(6)*(x(7)*y(7))) + (y(7)*(x(1)*x(3))) + (y(7)*(x(3)*y(3))) + (y(8)*(x(1)*x(7))) + (y(8)*(x(3)*y(7)));
poly f(214) = ((y(1)*x(6))*x(3)) + ((y(1)*y(6))*x(4)) + ((y(2)*x(2))*x(3)) + ((y(2)*y(2))*x(4)) + ((y(3)*x(6))*x(7)) + ((y(3)*y(6))*x(8)) + ((y(4)*x(2))*x(7)) + ((y(4)*y(2))*x(8)) + (y(5)*(x(6)*x(3))) + (y(5)*(x(8)*y(3))) + (y(6)*(x(6)*x(7))) + (y(6)*(x(8)*y(7))) + (y(7)*(x(2)*x(3))) + (y(7)*(x(4)*y(3))) + (y(8)*(x(2)*x(7))) + (y(8)*(x(4)*y(7)));
poly f(215) = ((y(1)*x(7))*x(3)) + ((y(1)*y(7))*x(4)) + ((y(2)*x(3))*x(3)) + ((y(2)*y(3))*x(4)) + ((y(3)*x(7))*x(7)) + ((y(3)*y(7))*x(8)) + ((y(4)*x(3))*x(7)) + ((y(4)*y(3))*x(8)) + (y(5)*(x(5)*x(4))) + (y(5)*(x(7)*y(4))) + (y(6)*(x(5)*x(8))) + (y(6)*(x(7)*y(8))) + (y(7)*(x(1)*x(4))) + (y(7)*(x(3)*y(4))) + (y(8)*(x(1)*x(8))) + (y(8)*(x(3)*y(8)));
poly f(216) = ((y(1)*x(8))*x(3)) + ((y(1)*y(8))*x(4)) + ((y(2)*x(4))*x(3)) + ((y(2)*y(4))*x(4)) + ((y(3)*x(8))*x(7)) + ((y(3)*y(8))*x(8)) + ((y(4)*x(4))*x(7)) + ((y(4)*y(4))*x(8)) + (y(5)*(x(6)*x(4))) + (y(5)*(x(8)*y(4))) + (y(6)*(x(6)*x(8))) + (y(6)*(x(8)*y(8))) + (y(7)*(x(2)*x(4))) + (y(7)*(x(4)*y(4))) + (y(8)*(x(2)*x(8))) + (y(8)*(x(4)*y(8)));
poly f(217) = (y(1)*(x(5)*x(1))) + (y(1)*(x(7)*y(1))) + (y(2)*(x(5)*x(5))) + (y(2)*(x(7)*y(5))) + (y(3)*(x(1)*x(1))) + (y(3)*(x(3)*y(1))) + (y(4)*(x(1)*x(5))) + (y(4)*(x(3)*y(5))) + ((y(5)*x(5))*x(1)) + ((y(5)*y(5))*x(2)) + ((y(6)*x(1))*x(1)) + ((y(6)*y(1))*x(2)) + ((y(7)*x(5))*x(5)) + ((y(7)*y(5))*x(6)) + ((y(8)*x(1))*x(5)) + ((y(8)*y(1))*x(6));
poly f(218) = (y(1)*(x(5)*x(2))) + (y(1)*(x(7)*y(2))) + (y(2)*(x(5)*x(6))) + (y(2)*(x(7)*y(6))) + (y(3)*(x(1)*x(2))) + (y(3)*(x(3)*y(2))) + (y(4)*(x(1)*x(6))) + (y(4)*(x(3)*y(6))) + ((y(5)*x(7))*x(1)) + ((y(5)*y(7))*x(2)) + ((y(6)*x(3))*x(1)) + ((y(6)*y(3))*x(2)) + ((y(7)*x(7))*x(5)) + ((y(7)*y(7))*x(6)) + ((y(8)*x(3))*x(5)) + ((y(8)*y(3))*x(6));
poly f(219) = (y(1)*(x(5)*x(3))) + (y(1)*(x(7)*y(3))) + (y(2)*(x(5)*x(7))) + (y(2)*(x(7)*y(7))) + (y(3)*(x(1)*x(3))) + (y(3)*(x(3)*y(3))) + (y(4)*(x(1)*x(7))) + (y(4)*(x(3)*y(7))) + ((y(5)*x(5))*x(3)) + ((y(5)*y(5))*x(4)) + ((y(6)*x(1))*x(3)) + ((y(6)*y(1))*x(4)) + ((y(7)*x(5))*x(7)) + ((y(7)*y(5))*x(8)) + ((y(8)*x(1))*x(7)) + ((y(8)*y(1))*x(8));
poly f(220) = (y(1)*(x(5)*x(4))) + (y(1)*(x(7)*y(4))) + (y(2)*(x(5)*x(8))) + (y(2)*(x(7)*y(8))) + (y(3)*(x(1)*x(4))) + (y(3)*(x(3)*y(4))) + (y(4)*(x(1)*x(8))) + (y(4)*(x(3)*y(8))) + ((y(5)*x(7))*x(3)) + ((y(5)*y(7))*x(4)) + ((y(6)*x(3))*x(3)) + ((y(6)*y(3))*x(4)) + ((y(7)*x(7))*x(7)) + ((y(7)*y(7))*x(8)) + ((y(8)*x(3))*x(7)) + ((y(8)*y(3))*x(8));
poly f(221) = (y(1)*(x(6)*x(1))) + (y(1)*(x(8)*y(1))) + (y(2)*(x(6)*x(5))) + (y(2)*(x(8)*y(5))) + (y(3)*(x(2)*x(1))) + (y(3)*(x(4)*y(1))) + (y(4)*(x(2)*x(5))) + (y(4)*(x(4)*y(5))) + ((y(5)*x(6))*x(1)) + ((y(5)*y(6))*x(2)) + ((y(6)*x(2))*x(1)) + ((y(6)*y(2))*x(2)) + ((y(7)*x(6))*x(5)) + ((y(7)*y(6))*x(6)) + ((y(8)*x(2))*x(5)) + ((y(8)*y(2))*x(6));
poly f(222) = (y(1)*(x(6)*x(2))) + (y(1)*(x(8)*y(2))) + (y(2)*(x(6)*x(6))) + (y(2)*(x(8)*y(6))) + (y(3)*(x(2)*x(2))) + (y(3)*(x(4)*y(2))) + (y(4)*(x(2)*x(6))) + (y(4)*(x(4)*y(6))) + ((y(5)*x(8))*x(1)) + ((y(5)*y(8))*x(2)) + ((y(6)*x(4))*x(1)) + ((y(6)*y(4))*x(2)) + ((y(7)*x(8))*x(5)) + ((y(7)*y(8))*x(6)) + ((y(8)*x(4))*x(5)) + ((y(8)*y(4))*x(6));
poly f(223) = (y(1)*(x(6)*x(3))) + (y(1)*(x(8)*y(3))) + (y(2)*(x(6)*x(7))) + (y(2)*(x(8)*y(7))) + (y(3)*(x(2)*x(3))) + (y(3)*(x(4)*y(3))) + (y(4)*(x(2)*x(7))) + (y(4)*(x(4)*y(7))) + ((y(5)*x(6))*x(3)) + ((y(5)*y(6))*x(4)) + ((y(6)*x(2))*x(3)) + ((y(6)*y(2))*x(4)) + ((y(7)*x(6))*x(7)) + ((y(7)*y(6))*x(8)) + ((y(8)*x(2))*x(7)) + ((y(8)*y(2))*x(8));
poly f(224) = (y(1)*(x(6)*x(4))) + (y(1)*(x(8)*y(4))) + (y(2)*(x(6)*x(8))) + (y(2)*(x(8)*y(8))) + (y(3)*(x(2)*x(4))) + (y(3)*(x(4)*y(4))) + (y(4)*(x(2)*x(8))) + (y(4)*(x(4)*y(8))) + ((y(5)*x(8))*x(3)) + ((y(5)*y(8))*x(4)) + ((y(6)*x(4))*x(3)) + ((y(6)*y(4))*x(4)) + ((y(7)*x(8))*x(7)) + ((y(7)*y(8))*x(8)) + ((y(8)*x(4))*x(7)) + ((y(8)*y(4))*x(8));
ideal i=f(1..224);
ideal si=std(i);
si;
matrix T;
ideal sm=liftstd(i,T);
sm;
int k;
for (k=1; k<=224; k=k+1) {
"---";
k;
"---";
T[k,1];
};
quit;


